Updated line list for the principal isotopologue of carbon monoxide

The line list for the principal isotopologue of CO calculated earlier by the present authors [1, 2] with the irregular dipole-moment function (DMF) is updated with use of the recent high-precision measurements in the 3-0 [3, 4] (Bielska et al. 2022, Hodges et al. 2025) and 7-0 [5] (Balashov et al. 2023) bands. The new data came in contradiction with the experimental data on the 1-0 band [6, 7]. Therefore, we performed fitting several model DMFs to the modified original data set of Meshkov et al. [8] by including the new above-referenced data and by excluding the data for the 1-0 band. The updated line list is calculated with the irregular DMF. In particular, excellent agreement with recent high-level ab initio calculations on the 3-0 band [3] is emphasized and predictions for the 1-0 and 8-0 bands are outlined. In the new update of the HITRAN database [9], new high-precision measurements in the cold and hot fundamental bands are announced. When these data are published, they will be compared with the predictions of our new line list.

==> anc/2005-Hit_16_20.dat <==
Supplementary material to the paper by V.G. Ushakov and E.S. Medvedev "Updated line list for the principal isotopologue of
carbon monoxide".

The predicted 1-0 band intensities (S2005) partly shown in Table 2 and the ones from HITRAN2016 and HITRAN2020.

m        = - J'' for the P lines and J''+1 for the R lines
S        intensity at 296 K and 100% abundance, cm/molecule


   m      S2005          SHit2016                 SHit2020           
                                                                     
   1    9.658191E-020    9.60930277818323E-20    9.41671126680614E-20
   2    1.899610E-019    1.89043773009617E-19    1.85293306735432E-19
   3    2.750269E-019    2.73682674062181E-19    2.68209020580937E-19
   4    3.473883E-019    3.45651080945199E-19    3.38758332116966E-19
   5    4.037465E-019    4.01705347151267E-19    3.93697594836115E-19
   6    4.421375E-019    4.39919557566616E-19    4.31100893624613E-19
   7    4.620156E-019    4.59685528471107E-19    4.50461408715678E-19
   8    4.641816E-019    4.61814171491591E-19    4.52590051736162E-19
   9    4.505769E-019    4.48332765695195E-19    4.39412737799835E-19
  10    4.239810E-019    4.21876773869184E-19    4.13463565740606E-19
  11    3.876621E-019    3.85689842520962E-19    3.77986182065878E-19
  12    3.450273E-019    3.43319710018002E-19    3.3642696118977E-19 
  13    2.993144E-019    2.97807294960995E-19    2.9182682171297E-19 
  14    2.533546E-019    2.52092151997275E-19    2.47023954329457E-19
  15    2.094193E-019    2.08404288100683E-19    2.04248366013072E-19
  16    1.691542E-019    1.68264162571563E-19    1.64919152110803E-19
  17    1.335876E-019    1.32888142850192E-19    1.30252680062927E-19
  18    1.031968E-019    1.02681684749996E-19    1.00623996496862E-19
  19    7.801013E-020    7.76143790849673E-20    7.6063510598615E-20 
  20    5.772499E-020    5.74328159717154E-20    5.62874032987885E-20
  21    4.182425E-020    4.16099028527871E-20    4.07787184352649E-20
  22    2.967914E-020    2.95273196127086E-20    2.89394086832417E-20
  23    2.063134E-020    2.05262005546636E-20    2.01207447412381E-20
  24    1.405205E-020    1.39780891678425E-20    1.36942700984447E-20
  25    9.379118E-021    9.3315655459868E-21     9.14505587181109E-21
  26    6.135661E-021    6.10413727112019E-21    5.98250052709256E-21
  27    3.934574E-021    3.91467587862275E-21    3.83662563453835E-21
  28    2.473579E-021    2.4611167874925E-21     2.41144845034788E-21
  29    1.524740E-021    1.51741838174476E-21    1.48700919573785E-21
  30    9.216246E-022    9.16938322061662E-22    8.9859144650416E-22 
  31    5.463149E-022    5.4351351789682E-22     5.32667574887689E-22
  32    3.176162E-022    3.15951442611784E-22    3.0966687750369E-22 
  33    1.811217E-022    1.80225109067614E-22    1.76576006746785E-22
  34    1.013168E-022    1.00796315217568E-22    9.8779172545776E-23 
  35    5.559923E-023    5.53143093465674E-23    5.42094422549831E-23
  36    2.993396E-023    2.97807294960995E-23    2.9182682171297E-23 
  37    1.581240E-023    1.57316855609076E-23    1.54174573055028E-23
  38    8.195932E-024    8.15371640798586E-24    7.99052044308211E-24
  39    4.168635E-024    4.14679933180882E-24    4.0636808900566E-24 
  40    2.080708E-024    2.06985192753694E-24    2.02829270666083E-24
  41    1.019240E-024    1.01363953356363E-24    9.9336674289236E-25 
  42    4.900209E-025    4.87459251690751E-25    4.7772831216854E-25 
  43    2.312334E-025    2.29994810165588E-25    2.25433432264552E-25
  44    1.071047E-025    1.06533514977538E-25    1.04404871957054E-25
  45    4.869815E-026    4.8441833309006E-26     4.74687393567849E-26
  46    2.173628E-026    2.16209312509123E-26    2.11850662514799E-26
  47    9.524669E-027    9.47448872021927E-27    9.28493812744287E-27
  48    4.097597E-027    4.07584456445936E-27    3.99475340177428E-27
  49    1.730795E-027    1.72217356752461E-27    1.68770982338345E-27
  50    7.178299E-028    7.14109051395579E-28    6.99816733972332E-28
  51    2.923337E-028    2.90813182179406E-28    2.85035436838093E-28
  52    1.169068E-028    1.16264454499749E-28    1.13933083572552E-28
  53    4.591196E-029    4.56745973823773E-29    4.476232180217E-29  
  54    1.770758E-029    1.76170550933359E-29    1.72622812565887E-29
  55    6.707514E-030    6.67177540991583E-30    6.53797499148543E-30
  56    2.495484E-030    2.48240321769734E-30    2.43273488055272E-30
  57    9.119283E-031    9.07106018586095E-31    8.88961870935305E-31
  58    3.273415E-031    3.25581018180639E-31    3.19093725165831E-31
  59    1.154244E-031    1.1484535915276E-31     1.12513988225563E-31
  -1    9.441933E-020    9.39441119706775E-20    9.20688788335847E-20     
  -2    1.815495E-019    1.80630564881039E-19    1.7698146256021E-19 
  -3    2.569639E-019    2.55639890364748E-19    2.5057169269693E-19 
  -4    3.173070E-019    3.15647350751715E-19    3.09362785643621E-19
  -5    3.605309E-019    3.58727030928169E-19    3.51530190239868E-19
  -6    3.859777E-019    3.8406801926726E-19     3.76364358812177E-19
  -7    3.943075E-019    3.92278499489126E-19    3.84473475080686E-19
  -8    3.872958E-019    3.85284386707537E-19    3.77580726252453E-19
  -9    3.675390E-019    3.65619779756402E-19    3.58321575114744E-19
 -10    3.381148E-019    3.3642696118977E-19     3.2973694026825E-19 
 -11    3.022445E-019    3.0074684960833E-19     2.94766376360304E-19
 -12    2.629967E-019    2.61620363612773E-19    2.56349438038243E-19
 -13    2.230597E-019    2.21885693897079E-19    2.17425679949399E-19
 -14    1.845968E-019    1.8367148348173E-19     1.80022381160901E-19
 -15    1.491831E-019    1.48396827713716E-19    1.45457273066381E-19
 -16    1.178146E-019    1.17176730079956E-19    1.1484535915276E-19 
 -17    9.097090E-020    9.05078739518967E-20    8.86934591868178E-20
 -18    6.871150E-020    6.83598501435314E-20    6.69914367732205E-20
 -19    5.078651E-020    5.05299307481471E-20    4.95162912145834E-20
 -20    3.674540E-020    3.65619779756402E-20    3.58321575114744E-20
 -21    2.603258E-020    2.58984900825508E-20    2.53815339204334E-20
 -22    1.806336E-020    1.79718289300832E-20    1.76170550933359E-20
 -23    1.227840E-020    1.22143563794418E-20    1.19710828913865E-20
 -24    8.177687E-021    8.13547089638171E-21    7.97227493147797E-21
 -25    5.337515E-021    5.31045751633987E-21    5.20402536531569E-21
 -26    3.414559E-021    3.39670607697173E-21    3.32879222822297E-21
 -27    2.141301E-021    2.13067029955076E-21    2.08809743914108E-21
 -28    1.316508E-021    1.30962227736421E-21    1.28326764949156E-21
 -29    7.936376E-022    7.89523832692713E-22    7.7371105596912E-22 
 -30    4.691599E-022    4.66679641252696E-22    4.57354157543911E-22
 -31    2.719959E-022    2.70540391508133E-22    2.65168101980246E-22
 -32    1.546632E-022    1.53870481194959E-22    1.50829562594268E-22
 -33    8.626463E-023    8.58147229114971E-23    8.41016720997746E-23
 -34    4.719922E-023    4.69517831946674E-23    4.60090984284533E-23
 -35    2.533536E-023    2.51990788043919E-23    2.46922590376101E-23
 -36    1.334263E-023    1.32685414943479E-23    1.30049952156214E-23
 -37    6.894587E-024    6.85828508409153E-24    6.72144374706045E-24
 -38    3.495885E-024    3.47779723965682E-24    3.40785611184093E-24
 -39    1.739467E-024    1.73028268379312E-24    1.69581893965196E-24
 -40    8.494006E-025    8.44969915178644E-25    8.28042134968131E-25
 -41    4.070735E-025    4.04948993658671E-25    3.96839877390162E-25
 -42    1.914797E-025    1.90462868356606E-25    1.86611038129065E-25
 -43    8.840712E-026    8.79433659319807E-26    8.617963314358E-26  
 -44    4.006738E-026    3.9856306459722E-26     3.90555312282067E-26
 -45    1.782617E-026    1.77285554420279E-26    1.73737816052807E-26
 -46    7.785959E-027    7.74420603642615E-27    7.58911918779091E-27
 -47    3.338694E-027    3.32068311195446E-27    3.25378290273926E-27
 -48    1.405641E-027    1.39780891678425E-27    1.36942700984447E-27
 -49    5.810704E-028    5.77977262037983E-28    5.66421771355358E-28
 -50    2.358642E-028    2.34556188066625E-28    2.29893446212232E-28
 -51    9.401490E-029    9.35082469712451E-29    9.1643150229488E-29 
 -52    3.680063E-029    3.66025235569828E-29    3.58727030928169E-29
 -53    1.414685E-029    1.40693167258632E-29    1.37854976564654E-29
 -54    5.341128E-030    5.312484795407E-30      5.20605264438282E-30
 -55    1.980599E-030    1.96950161371414E-30    1.92996967190516E-30
 -56    7.213948E-031    7.17454061856339E-31    7.03060380479735E-31
 -57    2.580979E-031    2.56653529898312E-31    2.51483968277137E-31
                                                                     
                                                                     

==> anc/DMF_Irreg.f <==
C Supplementary material to the paper by V.G. Ushakov and E.S. Medvedev 
C "Updated line list for the principal isotopologue of carbon monoxide".


C DMF Irreg13, Fit2.
C Units: Debye, Angstrom.

      real*8 function Irreg13_Fit2(r)
      real*8 r
      integer nc
      parameter (nc=13)
      real*8 c(nc)
      real*8 a1,a2,z,z2,r1,r2,A,S
      real*8 t,t1,t2,f
      integer i
      save c
      data c                             /
     &           0.7332655421260815D+00,
     &           0.1181736352197699D+01,
     &           0.3558512901047123D+00,
     &           0.4067532430922862D-01,
     &           0.2235551844844662D+01,
     &           0.1976255244736725D+01,
     &          -0.5100000000000000D+01,
     &          -0.1478209098308652D+03,
     &           0.1202849715300967D+03,
     &          -0.9080973316985212D+02,
     &           0.3971515326213743D+02,
     &          -0.1630915103129168D+02,
     &           0.8646430958695854D+01
     &                                   /
      a1=c(1)*r ; a2=c(2)*r
      z=1.d0-2.d0*exp(-a1)
      z2=1.d0-exp(-a2)
      r1=sqrt((r**2-c(3)**2)**2+c(4)**2)
      r2=sqrt((r**2-c(5)**2)**2+c(6)**2)
      A=z2**3/r1/r2
      t1=0.d0 ; t2=0.d0 ; f=c(7)
      do i=nc,8,-1
        t=2.d0*z*t1-t2+c(i)
        t2=t1 ; t1=t ; f=f-c(i)
      end do
      S=z*t1-t2+f
      Irreg13_Fit2=A*S
      end



==> anc/OUT_Irreg13_Fit2.dat <==
Supplementary material to the paper by V.G. Ushakov and E.S. Medvedev "Updated line list for the principal isotopologue of
carbon monoxide".

This file contains the experimental database to which the model DMFs are fitted and the TDMs calculated with the irregular DMF.

v'       vibrational quantum number of the upper state
J'       rotational  quantum number of the upper state
v''      vibrational quantum number of the lower state
J''      rotational  quantum number of the lower state
m        = - J'' for the P lines and J''+1 for the R lines
E''      energy of the lower state
nu       transition frequency, 1/cm
TDM      transition dipole moment, debye; TDM_exp is recalculated from the measured intensities
Delta    TDM_exp - TDM_calc
Delta%   100*Delta/TDM_exp
Sig      experimental error in TDM recalculated from that in intensitiy
Sig%     100*Sig/|TDM_exp|

The data with comment "excluded" were not used in fitting.
   
   v" J"   v' J'  m       E"              nu           TDM_exp        TDM_calc     Delta     Delta%    Sig     Sig%   <|Delta|/sig>  Isotop   Ref      
   0  19   7  18 -19     729.677416   14334.401632  -2.454132E-07  -2.344366E-07  -1.1E-08   4.473   2.6E-08 10.594       0.42       C12O16  Balashov23    
   0  16   7  15 -16     522.475111   14358.363219  -2.293616E-07  -2.302786E-07   9.2E-10  -0.400   8.5E-09  3.706       0.11       C12O16  Balashov23    
   0  13   7  12 -13     349.697532   14380.141057  -2.264841E-07  -2.261170E-07  -3.7E-10   0.162   4.6E-09  2.031       0.08       C12O16  Balashov23    
   0  12   7  11 -12     299.765559   14386.914381  -2.213291E-07  -2.247278E-07   3.4E-09  -1.536   4.4E-09  1.988       0.77       C12O16  Balashov23    
   0  11   7  10 -11     253.667164   14393.444486  -2.267315E-07  -2.233373E-07  -3.4E-09   1.497   4.6E-09  2.029       0.74       C12O16  Balashov23    
   0  10   7   9 -10     211.404111   14399.731224  -2.206621E-07  -2.219450E-07   1.3E-09  -0.581   4.1E-09  1.858       0.31       C12O16  Balashov23    
   0   9   7   8  -9     172.978012   14405.774451  -2.231912E-07  -2.205509E-07  -2.6E-09   1.183   3.7E-09  1.658       0.71       C12O16  Balashov23    
   0   8   7   7  -8     138.390338   14411.574020  -2.210461E-07  -2.191545E-07  -1.9E-09   0.856   3.8E-09  1.719       0.50       C12O16  Balashov23    
   0   7   7   6  -7     107.642410   14417.129785  -2.196493E-07  -2.177558E-07  -1.9E-09   0.862   3.7E-09  1.685       0.51       C12O16  Balashov23    
   0   4   7   3  -4      38.448114   14432.332790  -2.147820E-07  -2.135424E-07  -1.2E-09   0.577   4.1E-09  1.909       0.30       C12O16  Balashov23    
   0   1   7   0  -1       3.845017   14445.336285  -2.166119E-07  -2.092977E-07  -7.3E-09   3.377   1.2E-08  5.540       0.61       C12O16  Balashov23    
   0   0   7   1   1      -0.000017   14452.781375  -2.110973E-07  -2.064469E-07  -4.7E-09   2.203   1.3E-08  6.158       0.36       C12O16  Balashov23    
   0   4   7   5   5      38.448114   14464.728887  -1.994021E-07  -2.006855E-07   1.3E-09  -0.644   3.5E-09  1.755       0.37       C12O16  Balashov23    
   0   6   7   7   7      80.735402   14469.228956  -1.954329E-07  -1.977704E-07   2.3E-09  -1.196   3.4E-09  1.740       0.69       C12O16  Balashov23    
   0  30   3  29 -30    1782.662407    6190.068705   3.564051E-04   3.559889E-04   4.2E-07   0.117   1.8E-07  0.051       2.31       C12O16  Bielska22       excluded
   0  27   3  26 -27    1449.935935    6210.245783   3.610791E-04   3.612269E-04  -1.5E-07  -0.041   1.3E-07  0.036       1.14       C12O16  Bielska22       excluded
   0  22   3  21 -22     971.233160    6241.851198   3.702595E-04   3.704450E-04  -1.9E-07  -0.050   2.4E-07  0.065       0.77       C12O16  Bielska22       excluded
   0  21   3  20 -21     886.902417    6247.867515   3.728917E-04   3.723623E-04   5.3E-07   0.142   2.6E-08  0.007      20.36       C12O16  Bielska22       excluded
   0  20   3  19 -20     806.382809    6253.781903   3.748102E-04   3.743044E-04   5.1E-07   0.135   2.5E-07  0.067       2.02       C12O16  Bielska22       excluded
   0  19   3  18 -19     729.677416    6259.594217   3.765967E-04   3.762713E-04   3.3E-07   0.086   2.5E-07  0.066       1.30       C12O16  Bielska22       excluded
   0  18   3  17 -18     656.789168    6265.304310   3.783499E-04   3.782630E-04   8.7E-08   0.023   2.5E-07  0.066       0.35       C12O16  Bielska22       excluded
   0  17   3  16 -17     587.720853    6270.912035   3.806750E-04   3.802797E-04   4.0E-07   0.104   2.5E-07  0.066       1.58       C12O16  Bielska22       excluded
   0  16   3  15 -16     522.475111    6276.417246   3.824452E-04   3.823214E-04   1.2E-07   0.032   2.5E-07  0.065       0.50       C12O16  Bielska22       excluded
   0  15   3  14 -15     461.054437    6281.819798   3.846873E-04   3.843882E-04   3.0E-07   0.078   2.5E-07  0.065       1.20       C12O16  Bielska22       excluded
   0  14   3  13 -14     403.461176    6287.119542   3.866741E-04   3.864802E-04   1.9E-07   0.050   2.5E-07  0.065       0.78       C12O16  Bielska22       excluded
   0  13   3  12 -13     349.697532    6292.316334   3.888902E-04   3.885975E-04   2.9E-07   0.075   2.7E-07  0.069       1.08       C12O16  Bielska22       excluded
   0  12   3  11 -12     299.765559    6297.410025   3.909858E-04   3.907402E-04   2.5E-07   0.063   2.6E-07  0.066       0.94       C12O16  Bielska22       excluded
   0  11   3  10 -11     253.667164    6302.400469   3.933469E-04   3.929083E-04   4.4E-07   0.112   2.6E-07  0.066       1.69       C12O16  Bielska22       excluded
   0  10   3   9 -10     211.404111    6307.287519   3.954132E-04   3.951020E-04   3.1E-07   0.079   2.6E-07  0.066       1.20       C12O16  Bielska22       excluded
   0   9   3   8  -9     172.978012    6312.071029   3.976808E-04   3.973213E-04   3.6E-07   0.090   2.6E-07  0.065       1.38       C12O16  Bielska22       excluded
   0   8   3   7  -8     138.390338    6316.750852   3.999141E-04   3.995665E-04   3.5E-07   0.087   2.6E-07  0.065       1.34       C12O16  Bielska22       excluded
   0   7   3   6  -7     107.642410    6321.326840   4.021311E-04   4.018375E-04   2.9E-07   0.073   2.7E-07  0.067       1.09       C12O16  Bielska22       excluded
   0   6   3   5  -6      80.735402    6325.798847   4.044783E-04   4.041345E-04   3.4E-07   0.085   2.7E-07  0.067       1.27       C12O16  Bielska22       excluded
   0   5   3   4  -5      57.670343    6330.166726   4.066253E-04   4.064576E-04   1.7E-07   0.041   2.7E-07  0.066       0.62       C12O16  Bielska22       excluded
   0   4   3   3  -4      38.448114    6334.430329   4.088647E-04   4.088069E-04   5.8E-08   0.014   2.7E-07  0.066       0.21       C12O16  Bielska22       excluded
   0   3   3   2  -3      23.069449    6338.589511   4.112151E-04   4.111826E-04   3.2E-08   0.008   2.8E-07  0.068       0.12       C12O16  Bielska22       excluded
   0   2   3   1  -2      11.534937    6342.644123   4.135485E-04   4.135847E-04  -3.6E-08  -0.009   2.9E-07  0.070       0.12       C12O16  Bielska22       excluded
   0   1   3   0  -1       3.845017    6346.594019   4.158553E-04   4.160135E-04  -1.6E-07  -0.038   2.7E-07  0.065       0.59       C12O16  Bielska22       excluded
   0   0   3   1   1      -0.000017    6354.179076   4.208922E-04   4.209513E-04  -5.9E-08  -0.014   2.8E-07  0.067       0.21       C12O16  Bielska22       excluded
   0   1   3   2   2       3.845017    6357.813943   4.234204E-04   4.234606E-04  -4.0E-08  -0.009   2.9E-07  0.068       0.14       C12O16  Bielska22       excluded
   0   2   3   3   3      11.534937    6361.343507   4.260333E-04   4.259971E-04   3.6E-08   0.009   2.9E-07  0.068       0.12       C12O16  Bielska22       excluded
   0   3   3   4   4      23.069449    6364.767619   4.285800E-04   4.285608E-04   1.9E-08   0.004   2.9E-07  0.068       0.07       C12O16  Bielska22       excluded
   0   4   3   5   5      38.448114    6368.086135   4.313076E-04   4.311520E-04   1.6E-07   0.036   2.8E-07  0.065       0.56       C12O16  Bielska22       excluded
   0   5   3   6   6      57.670343    6371.298907   4.339480E-04   4.337708E-04   1.8E-07   0.041   2.9E-07  0.067       0.61       C12O16  Bielska22       excluded
   0   6   3   7   7      80.735402    6374.405788   4.366181E-04   4.364173E-04   2.0E-07   0.046   2.8E-07  0.064       0.72       C12O16  Bielska22       excluded
   0   7   3   8   8     107.642410    6377.406632   4.393012E-04   4.390917E-04   2.1E-07   0.048   2.9E-07  0.066       0.72       C12O16  Bielska22       excluded
   0   8   3   9   9     138.390338    6380.301292   4.420486E-04   4.417942E-04   2.5E-07   0.058   2.9E-07  0.066       0.88       C12O16  Bielska22       excluded
   0   9   3  10  10     172.978012    6383.089621   4.446985E-04   4.445249E-04   1.7E-07   0.039   3.0E-07  0.067       0.58       C12O16  Bielska22       excluded
   0  10   3  11  11     211.404111    6385.771473   4.474852E-04   4.472840E-04   2.0E-07   0.045   3.0E-07  0.067       0.67       C12O16  Bielska22       excluded
   0  11   3  12  12     253.667164    6388.346702   4.502806E-04   4.500716E-04   2.1E-07   0.046   3.0E-07  0.067       0.70       C12O16  Bielska22       excluded
   0  12   3  13  13     299.765559    6390.815160   4.530470E-04   4.528881E-04   1.6E-07   0.035   3.1E-07  0.068       0.51       C12O16  Bielska22       excluded
   0  13   3  14  14     349.697532    6393.176702   4.559284E-04   4.557334E-04   1.9E-07   0.043   3.1E-07  0.068       0.63       C12O16  Bielska22       excluded
   0  14   3  15  15     403.461176    6395.431181   4.587935E-04   4.586079E-04   1.9E-07   0.040   3.1E-07  0.068       0.60       C12O16  Bielska22       excluded
   0  15   3  16  16     461.054437    6397.578451   4.616376E-04   4.615116E-04   1.3E-07   0.027   3.1E-07  0.067       0.41       C12O16  Bielska22       excluded
   0  16   3  17  17     522.475111    6399.618366   4.645384E-04   4.644449E-04   9.4E-08   0.020   3.0E-07  0.065       0.31       C12O16  Bielska22       excluded
   0  17   3  18  18     587.720853    6401.550779   4.678109E-04   4.674078E-04   4.0E-07   0.086   3.1E-07  0.066       1.30       C12O16  Bielska22       excluded
   0  18   3  19  19     656.789168    6403.375545   4.706214E-04   4.704006E-04   2.2E-07   0.047   3.1E-07  0.066       0.71       C12O16  Bielska22       excluded
   0  19   3  20  20     729.677416    6405.092516   4.740041E-04   4.734236E-04   5.8E-07   0.122   3.1E-07  0.065       1.87       C12O16  Bielska22       excluded
   0  20   3  21  21     806.382809    6406.701548   4.762403E-04   4.764768E-04  -2.4E-07  -0.050   3.1E-07  0.065       0.76       C12O16  Bielska22       excluded
   0  21   3  22  22     886.902417    6408.202493   4.796172E-04   4.795605E-04   5.7E-08   0.012   3.1E-07  0.065       0.18       C12O16  Bielska22       excluded
   0  22   3  23  23     971.233160    6409.595207   4.831258E-04   4.826750E-04   4.5E-07   0.093   3.3E-07  0.068       1.37       C12O16  Bielska22       excluded
   0  23   3  24  24    1059.371813    6410.879542   4.858816E-04   4.858204E-04   6.1E-08   0.013   1.2E-07  0.025       0.51       C12O16  Bielska22       excluded
   0  26   3  27  27    1346.600802    6414.080821   4.954586E-04   4.954446E-04   1.4E-08   0.003   2.1E-07  0.042       0.07       C12O16  Bielska22       excluded
   0  27   3  28  28    1449.935935    6414.930185   4.986148E-04   4.987161E-04  -1.0E-07  -0.020   2.2E-07  0.044       0.46       C12O16  Bielska22       excluded
   0  28   3  29  29    1557.060670    6415.670442   5.021512E-04   5.020198E-04   1.3E-07   0.026   2.4E-07  0.048       0.55       C12O16  Bielska22       excluded
   0  29   3  30  30    1667.970908    6416.301444   5.052050E-04   5.053557E-04  -1.5E-07  -0.030   2.3E-07  0.046       0.66       C12O16  Bielska22       excluded
   0  22   3  21 -22     971.233160    6241.851198   3.703108E-04   3.704450E-04  -1.3E-07  -0.036   8.7E-08  0.023       1.54       C12O16  Hodges25      
   0  21   3  20 -21     886.902417    6247.867515   3.723056E-04   3.723623E-04  -5.7E-08  -0.015   1.6E-07  0.043       0.35       C12O16  Hodges25      
   0  20   3  19 -20     806.382809    6253.781903   3.741856E-04   3.743044E-04  -1.2E-07  -0.032   8.5E-08  0.023       1.40       C12O16  Hodges25      
   0  19   3  18 -19     729.677416    6259.594217   3.762266E-04   3.762713E-04  -4.5E-08  -0.012   1.5E-07  0.040       0.30       C12O16  Hodges25      
   0  18   3  17 -18     656.789168    6265.304310   3.780774E-04   3.782630E-04  -1.9E-07  -0.049   1.4E-07  0.037       1.33       C12O16  Hodges25      
   0  17   3  16 -17     587.720853    6270.912035   3.802375E-04   3.802797E-04  -4.2E-08  -0.011   1.4E-07  0.037       0.30       C12O16  Hodges25      
   0  16   3  15 -16     522.475111    6276.417246   3.822663E-04   3.823214E-04  -5.5E-08  -0.014   8.5E-08  0.022       0.65       C12O16  Hodges25      
   0  15   3  14 -15     461.054437    6281.819798   3.843759E-04   3.843882E-04  -1.2E-08  -0.003   1.3E-07  0.034       0.09       C12O16  Hodges25      
   0  14   3  13 -14     403.461176    6287.119542   3.864019E-04   3.864802E-04  -7.8E-08  -0.020   1.3E-07  0.034       0.60       C12O16  Hodges25      
   0  13   3  12 -13     349.697532    6292.316334   3.885415E-04   3.885975E-04  -5.6E-08  -0.014   1.3E-07  0.033       0.43       C12O16  Hodges25      
   0  12   3  11 -12     299.765559    6297.410025   3.907232E-04   3.907402E-04  -1.7E-08  -0.004   1.4E-07  0.036       0.12       C12O16  Hodges25      
   0  11   3  10 -11     253.667164    6302.400469   3.930707E-04   3.929083E-04   1.6E-07   0.041   1.4E-07  0.036       1.16       C12O16  Hodges25      
   0  10   3   9 -10     211.404111    6307.287519   3.951094E-04   3.951020E-04   7.4E-09   0.002   1.0E-07  0.025       0.07       C12O16  Hodges25      
   0   9   3   8  -9     172.978012    6312.071029   3.974291E-04   3.973213E-04   1.1E-07   0.027   1.5E-07  0.038       0.72       C12O16  Hodges25      
   0   8   3   7  -8     138.390338    6316.750852   3.997264E-04   3.995665E-04   1.6E-07   0.040   1.6E-07  0.040       1.00       C12O16  Hodges25      
   0   7   3   6  -7     107.642410    6321.326840   4.019475E-04   4.018375E-04   1.1E-07   0.027   1.6E-07  0.040       0.69       C12O16  Hodges25      
   0   6   3   5  -6      80.735402    6325.798847   4.042916E-04   4.041345E-04   1.6E-07   0.039   1.6E-07  0.040       0.98       C12O16  Hodges25      
   0   5   3   4  -5      57.670343    6330.166726   4.065058E-04   4.064576E-04   4.8E-08   0.012   1.6E-07  0.039       0.30       C12O16  Hodges25      
   0   4   3   3  -4      38.448114    6334.430329   4.088497E-04   4.088069E-04   4.3E-08   0.010   1.7E-07  0.042       0.25       C12O16  Hodges25      
   0   3   3   2  -3      23.069449    6338.589511   4.111781E-04   4.111826E-04  -4.5E-09  -0.001   1.7E-07  0.041       0.03       C12O16  Hodges25      
   0   2   3   1  -2      11.534937    6342.644123   4.134497E-04   4.135847E-04  -1.4E-07  -0.033   1.7E-07  0.041       0.79       C12O16  Hodges25      
   0   1   3   0  -1       3.845017    6346.594019   4.158453E-04   4.160135E-04  -1.7E-07  -0.040   1.1E-07  0.026       1.53       C12O16  Hodges25      
   0   0   3   1   1      -0.000017    6354.179076   4.208729E-04   4.209513E-04  -7.8E-08  -0.019   1.7E-07  0.040       0.46       C12O16  Hodges25      
   0   1   3   2   2       3.845017    6357.813943   4.233765E-04   4.234606E-04  -8.4E-08  -0.020   1.8E-07  0.043       0.47       C12O16  Hodges25      
   0   2   3   3   3      11.534937    6361.343507   4.260669E-04   4.259971E-04   7.0E-08   0.016   1.8E-07  0.042       0.39       C12O16  Hodges25      
   0   3   3   4   4      23.069449    6364.767619   4.285800E-04   4.285608E-04   1.9E-08   0.004   1.8E-07  0.042       0.11       C12O16  Hodges25      
   0   4   3   5   5      38.448114    6368.086135   4.313189E-04   4.311520E-04   1.7E-07   0.039   1.8E-07  0.042       0.93       C12O16  Hodges25      
   0   5   3   6   6      57.670343    6371.298907   4.339274E-04   4.337708E-04   1.6E-07   0.036   1.7E-07  0.039       0.92       C12O16  Hodges25      
   0   6   3   7   7      80.735402    6374.405788   4.366083E-04   4.364173E-04   1.9E-07   0.044   1.7E-07  0.039       1.12       C12O16  Hodges25      
   0   7   3   8   8     107.642410    6377.406632   4.390971E-04   4.390917E-04   5.4E-09   0.001   1.3E-07  0.030       0.04       C12O16  Hodges25      
   0   8   3   9   9     138.390338    6380.301292   4.419689E-04   4.417942E-04   1.7E-07   0.040   1.7E-07  0.038       1.03       C12O16  Hodges25      
   0   9   3  10  10     172.978012    6383.089621   4.447196E-04   4.445249E-04   1.9E-07   0.044   1.6E-07  0.036       1.22       C12O16  Hodges25      
   0  10   3  11  11     211.404111    6385.771473   4.474164E-04   4.472840E-04   1.3E-07   0.030   1.6E-07  0.036       0.83       C12O16  Hodges25      
   0  11   3  12  12     253.667164    6388.346702   4.502165E-04   4.500716E-04   1.4E-07   0.032   1.7E-07  0.038       0.85       C12O16  Hodges25      
   0  12   3  13  13     299.765559    6390.815160   4.530176E-04   4.528881E-04   1.3E-07   0.029   1.7E-07  0.038       0.76       C12O16  Hodges25      
   0  13   3  14  14     349.697532    6393.176702   4.558419E-04   4.557334E-04   1.1E-07   0.024   1.7E-07  0.037       0.64       C12O16  Hodges25      
   0  14   3  15  15     403.461176    6395.431181   4.587519E-04   4.586079E-04   1.4E-07   0.031   1.6E-07  0.035       0.90       C12O16  Hodges25      
   0  15   3  16  16     461.054437    6397.578451   4.616428E-04   4.615116E-04   1.3E-07   0.028   1.6E-07  0.035       0.82       C12O16  Hodges25      
   0  16   3  17  17     522.475111    6399.618366   4.645320E-04   4.644449E-04   8.7E-08   0.019   1.1E-07  0.024       0.79       C12O16  Hodges25      
   0  17   3  18  18     587.720853    6401.550779   4.675317E-04   4.674078E-04   1.2E-07   0.027   1.7E-07  0.036       0.73       C12O16  Hodges25      
   0  18   3  19  19     656.789168    6403.375545   4.704128E-04   4.704006E-04   1.2E-08   0.003   1.7E-07  0.036       0.07       C12O16  Hodges25      
   0  19   3  20  20     729.677416    6405.092516   4.735688E-04   4.734236E-04   1.5E-07   0.031   1.9E-07  0.040       0.76       C12O16  Hodges25      
   0  20   3  21  21     806.382809    6406.701548   4.763113E-04   4.764768E-04  -1.7E-07  -0.035   1.9E-07  0.040       0.87       C12O16  Hodges25      
   0  21   3  22  22     886.902417    6408.202493   4.794323E-04   4.795605E-04  -1.3E-07  -0.027   2.0E-07  0.042       0.64       C12O16  Hodges25      
   0  22   3  23  23     971.233160    6409.595207   4.827596E-04   4.826750E-04   8.5E-08   0.018   2.1E-07  0.043       0.40       C12O16  Hodges25      
   0  23   3  24  24    1059.371813    6410.879542   4.858072E-04   4.858204E-04  -1.3E-08  -0.003   1.2E-07  0.025       0.11       C12O16  Hodges25      
   0  25   3  26  26    1247.059223    6413.122496   4.920942E-04   4.922050E-04  -1.1E-07  -0.023   1.4E-07  0.028       0.79       C12O16  Hodges25      
   0  28   3  29  29    1557.060670    6415.670442   5.019586E-04   5.020198E-04  -6.1E-08  -0.012   1.5E-07  0.030       0.41       C12O16  Hodges25      
   0   0   0   0   0      -0.000017       0.000000  -1.098000E-01  -1.098130E-01   1.3E-05  -0.012   3.0E-05  0.027       0.43       C12O16  Muenter75     
   0   0   0   0   0      -0.000017       0.000000  -1.098200E-01  -1.098130E-01  -7.0E-06   0.006   3.0E-05  0.027       0.23       C12O16  Ogilvie02     
   0   0   0   0   0      -0.000017       0.000000  -1.097600E-01  -1.098130E-01   5.3E-05  -0.048   2.1E-04  0.191       0.25       C12O16  Birk_II       
   0   3   0   4   4      23.069449      15.378665  -1.096788E-01  -1.096287E-01  -5.0E-05   0.046   8.2E-04  0.748       0.06       C12O16  Aenchbacher10 
   0   5   0   6   6      57.670343      23.065059  -1.094524E-01  -1.093983E-01  -5.4E-05   0.049   7.1E-04  0.649       0.08       C12O16  Aenchbacher10 
   0   8   0   9   9     138.390338      34.587674  -1.088592E-01  -1.088799E-01   2.1E-05  -0.019   6.0E-04  0.551       0.03       C12O16  Aenchbacher10 
   0  10   0  11  11     211.404111      42.263054  -1.081358E-01  -1.084190E-01   2.8E-04  -0.262   6.0E-04  0.555       0.47       C12O16  Aenchbacher10 
   0  11   0  12  12     253.667164      46.098394  -1.078610E-01  -1.081539E-01   2.9E-04  -0.272   4.9E-04  0.454       0.60       C12O16  Aenchbacher10 
   0  13   0  14  14     349.697532      53.763644  -1.079059E-01  -1.075544E-01  -3.5E-04   0.326   5.9E-04  0.547       0.60       C12O16  Aenchbacher10 
   0  15   0  16  16     461.054437      61.420675  -1.068145E-01  -1.068625E-01   4.8E-05  -0.045   5.9E-04  0.552       0.08       C12O16  Aenchbacher10 
   0  18   0  19  19     656.789168      72.888248  -1.056987E-01  -1.056510E-01  -4.8E-05   0.045   6.9E-04  0.653       0.07       C12O16  Aenchbacher10 
   0   7   0   8   8     107.642410      30.747928  -1.117800E-01  -1.090758E-01  -2.7E-03   2.419   5.9E-03  5.278       0.46       C12O16  Birk96c       
   0   8   0   9   9     138.390338      34.587674  -1.106570E-01  -1.088799E-01  -1.8E-03   1.606   5.4E-03  4.880       0.33       C12O16  Birk96c       
   0  10   0  11  11     211.404111      42.263054  -1.092588E-01  -1.084190E-01  -8.4E-04   0.769   1.1E-03  1.007       0.76       C12O16  Birk96c       
   0  11   0  12  12     253.667164      46.098394  -1.088741E-01  -1.081539E-01  -7.2E-04   0.661   7.8E-04  0.716       0.92       C12O16  Birk96c       
   0  14   0  15  15     403.461176      57.593260  -1.072864E-01  -1.072200E-01  -6.6E-05   0.062   4.7E-04  0.438       0.14       C12O16  Birk96c       
   0  17   0  18  18     587.720853      69.068315  -1.066013E-01  -1.060780E-01  -5.2E-04   0.491   7.8E-04  0.732       0.67       C12O16  Birk96c       
   0  18   0  19  19     656.789168      72.888248  -1.057536E-01  -1.056510E-01  -1.0E-04   0.097   9.4E-04  0.889       0.11       C12O16  Birk96c       
   0  19   0  20  20     729.677416      76.705394  -1.058672E-01  -1.052008E-01  -6.7E-04   0.629   7.2E-04  0.680       0.93       C12O16  Birk96c       
   0  20   0  21  21     806.382809      80.519608  -1.050105E-01  -1.047274E-01  -2.8E-04   0.270   7.4E-04  0.705       0.38       C12O16  Birk96c       
   0  21   0  22  22     886.902417      84.330743  -1.043932E-01  -1.042308E-01  -1.6E-04   0.156   9.7E-04  0.929       0.17       C12O16  Birk96c       
   0  22   0  23  23     971.233160      88.138653  -1.040578E-01  -1.037110E-01  -3.5E-04   0.333   1.6E-03  1.538       0.22       C12O16  Birk96c       
   0  23   0  24  24    1059.371813      91.943193  -1.028163E-01  -1.031678E-01   3.5E-04  -0.342   5.7E-03  5.544       0.06       C12O16  Birk96c       
   0   8   0   9   9     138.390338      34.587674  -1.098535E-01  -1.088799E-01  -9.7E-04   0.886   2.9E-02 26.399       0.03       C12O16  Birk96d       
   0   9   0  10  10     172.978012      38.426098  -1.092326E-01  -1.086610E-01  -5.7E-04   0.523   4.0E-03  3.662       0.14       C12O16  Birk96d       
   0  10   0  11  11     211.404111      42.263054  -1.085956E-01  -1.084190E-01  -1.8E-04   0.163   2.3E-03  2.118       0.08       C12O16  Birk96d       
   0  11   0  12  12     253.667164      46.098394  -1.082879E-01  -1.081539E-01  -1.3E-04   0.124   2.6E-03  2.401       0.05       C12O16  Birk96d       
   0  12   0  13  13     299.765559      49.931973  -1.080307E-01  -1.078657E-01  -1.6E-04   0.153   1.9E-03  1.759       0.09       C12O16  Birk96d       
   0  13   0  14  14     349.697532      53.763644  -1.076773E-01  -1.075544E-01  -1.2E-04   0.114   1.3E-03  1.207       0.09       C12O16  Birk96d       
   0  14   0  15  15     403.461176      57.593260  -1.069682E-01  -1.072200E-01   2.5E-04  -0.235   1.0E-03  0.935       0.25       C12O16  Birk96d       
   0  15   0  16  16     461.054437      61.420675  -1.071236E-01  -1.068625E-01  -2.6E-04   0.244   8.6E-04  0.803       0.30       C12O16  Birk96d       
   0  16   0  17  17     522.475111      65.245742  -1.068818E-01  -1.064818E-01  -4.0E-04   0.374   9.8E-04  0.917       0.41       C12O16  Birk96d       
   0  17   0  18  18     587.720853      69.068315  -1.066008E-01  -1.060780E-01  -5.2E-04   0.490   1.4E-03  1.313       0.37       C12O16  Birk96d       
   0  18   0  19  19     656.789168      72.888248  -1.058703E-01  -1.056510E-01  -2.2E-04   0.207   1.9E-03  1.795       0.12       C12O16  Birk96d       
   0  19   0  20  20     729.677416      76.705394  -1.061079E-01  -1.052008E-01  -9.1E-04   0.855   2.0E-03  1.885       0.45       C12O16  Birk96d       
   0  20   0  21  21     806.382809      80.519608  -1.053785E-01  -1.047274E-01  -6.5E-04   0.618   1.5E-03  1.423       0.43       C12O16  Birk96d       
   0  21   0  22  22     886.902417      84.330743  -1.048939E-01  -1.042308E-01  -6.6E-04   0.632   5.7E-03  5.434       0.12       C12O16  Birk96d       
   0   1   1   0  -1       3.845017    2139.426073   1.063450E-01   1.077258E-01  -1.4E-03  -1.298   1.1E-03  1.034       1.26       C12O16  Devi18          excluded
   0   2   1   1  -2      11.534937    2135.546180   1.063100E-01   1.077166E-01  -1.4E-03  -1.323   1.1E-03  1.035       1.28       C12O16  Devi18          excluded
   0   3   1   2  -3      23.069449    2131.631576   1.062820E-01   1.077082E-01  -1.4E-03  -1.342   1.1E-03  1.035       1.30       C12O16  Devi18          excluded
   0   4   1   3  -4      38.448114    2127.682406   1.062600E-01   1.077006E-01  -1.4E-03  -1.356   1.1E-03  1.035       1.31       C12O16  Devi18          excluded
   0   5   1   4  -5      57.670343    2123.698818   1.062300E-01   1.076937E-01  -1.5E-03  -1.378   1.1E-03  1.035       1.33       C12O16  Devi18          excluded
   0   6   1   5  -6      80.735402    2119.680959   1.061950E-01   1.076877E-01  -1.5E-03  -1.406   1.1E-03  1.036       1.36       C12O16  Devi18          excluded
   0   7   1   6  -7     107.642410    2115.628975   1.061500E-01   1.076824E-01  -1.5E-03  -1.444   1.1E-03  1.036       1.39       C12O16  Devi18          excluded
   0   8   1   7  -8     138.390338    2111.543014   1.061210E-01   1.076780E-01  -1.6E-03  -1.467   1.1E-03  1.037       1.42       C12O16  Devi18          excluded
   0   9   1   8  -9     172.978012    2107.423223   1.060830E-01   1.076744E-01  -1.6E-03  -1.500   1.1E-03  1.037       1.45       C12O16  Devi18          excluded
   0  10   1   9 -10     211.404111    2103.269747   1.060290E-01   1.076716E-01  -1.6E-03  -1.549   1.1E-03  1.037       1.49       C12O16  Devi18          excluded
   0  11   1  10 -11     253.667164    2099.082735   1.059810E-01   1.076696E-01  -1.7E-03  -1.593   1.1E-03  1.038       1.54       C12O16  Devi18          excluded
   0  12   1  11 -12     299.765559    2094.862333   1.059390E-01   1.076685E-01  -1.7E-03  -1.633   1.1E-03  1.038       1.57       C12O16  Devi18          excluded
   0  13   1  12 -13     349.697532    2090.608687   1.058970E-01   1.076682E-01  -1.8E-03  -1.673   1.1E-03  1.039       1.61       C12O16  Devi18          excluded
   0  14   1  13 -14     403.461176    2086.321945   1.058400E-01   1.076688E-01  -1.8E-03  -1.728   1.1E-03  1.039       1.66       C12O16  Devi18          excluded
   0  15   1  14 -15     461.054437    2082.002254   1.058040E-01   1.076702E-01  -1.9E-03  -1.764   1.1E-03  1.040       1.70       C12O16  Devi18          excluded
   0  16   1  15 -16     522.475111    2077.649758   1.057520E-01   1.076725E-01  -1.9E-03  -1.816   1.1E-03  1.040       1.75       C12O16  Devi18          excluded
   0  17   1  16 -17     587.720853    2073.264607   1.056720E-01   1.076757E-01  -2.0E-03  -1.896   1.1E-03  1.041       1.82       C12O16  Devi18          excluded
   0  18   1  17 -18     656.789168    2068.846945   1.056140E-01   1.076797E-01  -2.1E-03  -1.956   1.1E-03  1.042       1.88       C12O16  Devi18          excluded
   0   0   1   1   1      -0.000017    2147.081134   1.063880E-01   1.077464E-01  -1.4E-03  -1.277   1.1E-03  1.034       1.23       C12O16  Devi18          excluded
   0   1   1   2   2       3.845017    2150.856008   1.064170E-01   1.077578E-01  -1.3E-03  -1.260   1.1E-03  1.034       1.22       C12O16  Devi18          excluded
   0   2   1   3   3      11.534937    2154.595584   1.064220E-01   1.077700E-01  -1.3E-03  -1.267   1.1E-03  1.034       1.23       C12O16  Devi18          excluded
   0   3   1   4   4      23.069449    2158.299712   1.064390E-01   1.077830E-01  -1.3E-03  -1.263   1.1E-03  1.033       1.22       C12O16  Devi18          excluded
   0   4   1   5   5      38.448114    2161.968247   1.064530E-01   1.077966E-01  -1.3E-03  -1.262   1.1E-03  1.033       1.22       C12O16  Devi18          excluded
   0   5   1   6   6      57.670343    2165.601042   1.064750E-01   1.078110E-01  -1.3E-03  -1.255   1.1E-03  1.033       1.21       C12O16  Devi18          excluded
   0   6   1   7   7      80.735402    2169.197951   1.064820E-01   1.078261E-01  -1.3E-03  -1.262   1.1E-03  1.033       1.22       C12O16  Devi18          excluded
   0   7   1   8   8     107.642410    2172.758825   1.064900E-01   1.078419E-01  -1.4E-03  -1.270   1.1E-03  1.033       1.23       C12O16  Devi18          excluded
   0   8   1   9   9     138.390338    2176.283520   1.064840E-01   1.078584E-01  -1.4E-03  -1.291   1.1E-03  1.033       1.25       C12O16  Devi18          excluded
   0   9   1  10  10     172.978012    2179.771887   1.064910E-01   1.078756E-01  -1.4E-03  -1.300   1.1E-03  1.033       1.26       C12O16  Devi18          excluded
   0  10   1  11  11     211.404111    2183.223781   1.065010E-01   1.078935E-01  -1.4E-03  -1.307   1.1E-03  1.033       1.27       C12O16  Devi18          excluded
   0  11   1  12  12     253.667164    2186.639055   1.064910E-01   1.079120E-01  -1.4E-03  -1.334   1.1E-03  1.033       1.29       C12O16  Devi18          excluded
   0  12   1  13  13     299.765559    2190.017563   1.064960E-01   1.079313E-01  -1.4E-03  -1.348   1.1E-03  1.033       1.30       C12O16  Devi18          excluded
   0  13   1  14  14     349.697532    2193.359158   1.064820E-01   1.079512E-01  -1.5E-03  -1.380   1.1E-03  1.033       1.34       C12O16  Devi18          excluded
   0  14   1  15  15     403.461176    2196.663693   1.064760E-01   1.079717E-01  -1.5E-03  -1.405   1.1E-03  1.033       1.36       C12O16  Devi18          excluded
   0  15   1  16  16     461.054437    2199.931023   1.064650E-01   1.079929E-01  -1.5E-03  -1.435   1.1E-03  1.033       1.39       C12O16  Devi18          excluded
   0  16   1  17  17     522.475111    2203.161002   1.064620E-01   1.080147E-01  -1.6E-03  -1.458   1.1E-03  1.033       1.41       C12O16  Devi18          excluded
   0  17   1  18  18     587.720853    2206.353482   1.064430E-01   1.080372E-01  -1.6E-03  -1.498   1.1E-03  1.033       1.45       C12O16  Devi18          excluded
   0  18   1  19  19     656.789168    2209.508319   1.064250E-01   1.080603E-01  -1.6E-03  -1.537   1.1E-03  1.034       1.49       C12O16  Devi18          excluded
   0  19   1  20  20     729.677416    2212.625365   1.064080E-01   1.080840E-01  -1.7E-03  -1.575   1.1E-03  1.034       1.52       C12O16  Devi18          excluded
   0  20   1  21  21     806.382809    2215.704476   1.063890E-01   1.081083E-01  -1.7E-03  -1.616   1.1E-03  1.034       1.56       C12O16  Devi18          excluded
   0  21   1  22  22     886.902417    2218.745505   1.063700E-01   1.081332E-01  -1.8E-03  -1.658   1.1E-03  1.034       1.60       C12O16  Devi18          excluded
   0  22   1  23  23     971.233160    2221.748306   1.063420E-01   1.081586E-01  -1.8E-03  -1.708   1.1E-03  1.034       1.65       C12O16  Devi18          excluded
   0  23   1  24  24    1059.371813    2224.712734   1.063270E-01   1.081847E-01  -1.9E-03  -1.747   1.1E-03  1.035       1.69       C12O16  Devi18          excluded
   0  24   1  25  25    1151.315006    2227.638643   1.062800E-01   1.082114E-01  -1.9E-03  -1.817   1.1E-03  1.035       1.76       C12O16  Devi18          excluded
   0  25   1  26  26    1247.059223    2230.525888   1.062500E-01   1.082386E-01  -2.0E-03  -1.872   1.1E-03  1.035       1.81       C12O16  Devi18          excluded
   0  26   1  27  27    1346.600802    2233.374323   1.062230E-01   1.082664E-01  -2.0E-03  -1.924   1.1E-03  1.036       1.86       C12O16  Devi18          excluded
   0   2   1   1  -2      11.534937    2135.546180   1.067340E-01   1.077166E-01  -9.8E-04  -0.921   9.1E-05  0.085      10.80       C12O16  Zou02           excluded
   0   3   1   2  -3      23.069449    2131.631576   1.070799E-01   1.077082E-01  -6.3E-04  -0.587   5.2E-04  0.486       1.21       C12O16  Zou02           excluded
   0   9   1   8  -9     172.978012    2107.423223   1.065948E-01   1.076744E-01  -1.1E-03  -1.013   9.1E-05  0.085      11.86       C12O16  Zou02           excluded
   0  10   1   9 -10     211.404111    2103.269747   1.064840E-01   1.076716E-01  -1.2E-03  -1.115   2.7E-04  0.254       4.40       C12O16  Zou02           excluded
   0  11   1  10 -11     253.667164    2099.082735   1.066752E-01   1.076696E-01  -9.9E-04  -0.932   1.6E-05  0.015      62.15       C12O16  Zou02           excluded
   0  13   1  12 -13     349.697532    2090.608687   1.066509E-01   1.076682E-01  -1.0E-03  -0.954   4.0E-04  0.375       2.54       C12O16  Zou02           excluded
   0  14   1  13 -14     403.461176    2086.321945   1.069245E-01   1.076688E-01  -7.4E-04  -0.696   3.6E-04  0.337       2.07       C12O16  Zou02           excluded
   0  15   1  14 -15     461.054437    2082.002254   1.067497E-01   1.076702E-01  -9.2E-04  -0.862   1.9E-04  0.178       4.84       C12O16  Zou02           excluded
   0  16   1  15 -16     522.475111    2077.649758   1.066714E-01   1.076725E-01  -1.0E-03  -0.939   6.4E-04  0.600       1.56       C12O16  Zou02           excluded
   0  17   1  16 -17     587.720853    2073.264607   1.070737E-01   1.076757E-01  -6.0E-04  -0.562   6.7E-04  0.626       0.90       C12O16  Zou02           excluded
   0  18   1  17 -18     656.789168    2068.846945   1.067340E-01   1.076797E-01  -9.5E-04  -0.886   3.3E-04  0.309       2.87       C12O16  Zou02           excluded
   0  19   1  18 -19     729.677416    2064.396920   1.071408E-01   1.076847E-01  -5.4E-04  -0.508   9.5E-04  0.887       0.57       C12O16  Zou02           excluded
   0  20   1  19 -20     806.382809    2059.914677   1.067415E-01   1.076905E-01  -9.5E-04  -0.889   8.1E-04  0.759       1.17       C12O16  Zou02           excluded
   0  21   1  20 -21     886.902417    2055.400364   1.067726E-01   1.076972E-01  -9.2E-04  -0.866   1.9E-03  1.779       0.49       C12O16  Zou02           excluded
   0  23   1  22 -23    1059.371813    2046.276109   1.084794E-01   1.077134E-01   7.7E-04   0.706   3.9E-03  3.595       0.20       C12O16  Zou02           excluded
   0   0   1   1   1      -0.000017    2147.081134   1.063290E-01   1.077464E-01  -1.4E-03  -1.333   6.8E-04  0.640       2.08       C12O16  Zou02           excluded
   0   1   1   2   2       3.845017    2150.856008   1.065581E-01   1.077578E-01  -1.2E-03  -1.126   2.1E-04  0.197       5.71       C12O16  Zou02           excluded
   0   2   1   3   3      11.534937    2154.595584   1.065983E-01   1.077700E-01  -1.2E-03  -1.099   3.1E-04  0.291       3.78       C12O16  Zou02           excluded
   0   3   1   4   4      23.069449    2158.299712   1.066463E-01   1.077830E-01  -1.1E-03  -1.066   2.5E-04  0.234       4.55       C12O16  Zou02           excluded
   0   4   1   5   5      38.448114    2161.968247   1.067327E-01   1.077966E-01  -1.1E-03  -0.997   1.9E-04  0.178       5.60       C12O16  Zou02           excluded
   0   5   1   6   6      57.670343    2165.601042   1.066576E-01   1.078110E-01  -1.2E-03  -1.081   2.1E-04  0.197       5.49       C12O16  Zou02           excluded
   0   6   1   7   7      80.735402    2169.197951   1.067846E-01   1.078261E-01  -1.0E-03  -0.975   7.5E-05  0.070      13.89       C12O16  Zou02           excluded
   0   7   1   8   8     107.642410    2172.758825   1.067740E-01   1.078419E-01  -1.1E-03  -1.000   1.4E-04  0.131       7.63       C12O16  Zou02           excluded
   0   9   1  10  10     172.978012    2179.771887   1.069097E-01   1.078756E-01  -9.7E-04  -0.903   1.1E-04  0.103       8.78       C12O16  Zou02           excluded
   0  10   1  11  11     211.404111    2183.223781   1.069500E-01   1.078935E-01  -9.4E-04  -0.882   2.1E-04  0.196       4.49       C12O16  Zou02           excluded
   0  17   1  18  18     587.720853    2206.353482   1.072138E-01   1.080372E-01  -8.2E-04  -0.768   2.3E-04  0.215       3.58       C12O16  Zou02           excluded
   0  24   1  25  25    1151.315006    2227.638643   1.067745E-01   1.082114E-01  -1.4E-03  -1.346   6.6E-04  0.618       2.18       C12O16  Zou02           excluded
   0   1   2   0  -1       3.845017    4256.217135  -6.527614E-03  -6.529233E-03   1.6E-06  -0.025   6.7E-06  0.103       0.24       C12O16  Devi12        
   0   2   2   1  -2      11.534937    4252.302239  -6.511034E-03  -6.512706E-03   1.7E-06  -0.026   6.6E-06  0.101       0.25       C12O16  Devi12        
   0   3   2   2  -3      23.069449    4248.317628  -6.494714E-03  -6.496361E-03   1.6E-06  -0.025   6.6E-06  0.102       0.25       C12O16  Devi12        
   0   4   2   3  -4      38.448114    4244.263448  -6.478430E-03  -6.480198E-03   1.8E-06  -0.027   6.5E-06  0.100       0.27       C12O16  Devi12        
   0   5   2   4  -5      57.670343    4240.139847  -6.462485E-03  -6.464217E-03   1.7E-06  -0.027   6.5E-06  0.101       0.27       C12O16  Devi12        
   0   6   2   5  -6      80.735402    4235.946971  -6.446684E-03  -6.448418E-03   1.7E-06  -0.027   6.5E-06  0.101       0.27       C12O16  Devi12        
   0   7   2   6  -7     107.642410    4231.684968  -6.431111E-03  -6.432802E-03   1.7E-06  -0.026   6.5E-06  0.101       0.26       C12O16  Devi12        
   0   8   2   7  -8     138.390338    4227.353984  -6.415830E-03  -6.417367E-03   1.5E-06  -0.024   6.5E-06  0.101       0.24       C12O16  Devi12        
   0   9   2   8  -9     172.978012    4222.954166  -6.400655E-03  -6.402114E-03   1.5E-06  -0.023   6.5E-06  0.102       0.22       C12O16  Devi12        
   0  10   2   9 -10     211.404111    4218.485661  -6.385708E-03  -6.387042E-03   1.3E-06  -0.021   6.5E-06  0.102       0.21       C12O16  Devi12        
   0  11   2  10 -11     253.667164    4213.948616  -6.371062E-03  -6.372153E-03   1.1E-06  -0.017   6.5E-06  0.102       0.17       C12O16  Devi12        
   0  12   2  11 -12     299.765559    4209.343179  -6.356663E-03  -6.357445E-03   7.8E-07  -0.012   6.5E-06  0.102       0.12       C12O16  Devi12        
   0  13   2  12 -13     349.697532    4204.669495  -6.342500E-03  -6.342918E-03   4.2E-07  -0.007   6.5E-06  0.102       0.06       C12O16  Devi12        
   0  14   2  13 -14     403.461176    4199.927712  -6.328467E-03  -6.328573E-03   1.1E-07  -0.002   6.5E-06  0.103       0.02       C12O16  Devi12        
   0  15   2  14 -15     461.054437    4195.117976  -6.314758E-03  -6.314410E-03  -3.5E-07   0.006   6.4E-06  0.101       0.05       C12O16  Devi12        
   0  16   2  15 -16     522.475111    4190.240434  -6.301268E-03  -6.300428E-03  -8.4E-07   0.013   6.4E-06  0.102       0.13       C12O16  Devi12        
   0  17   2  16 -17     587.720853    4185.295233  -6.288010E-03  -6.286628E-03  -1.4E-06   0.022   6.4E-06  0.102       0.22       C12O16  Devi12        
   0  18   2  17 -18     656.789168    4180.282520  -6.275041E-03  -6.273010E-03  -2.0E-06   0.032   6.5E-06  0.104       0.31       C12O16  Devi12        
   0  19   2  18 -19     729.677416    4175.202440  -6.262344E-03  -6.259573E-03  -2.8E-06   0.044   6.5E-06  0.104       0.43       C12O16  Devi12        
   0  20   2  19 -20     806.382809    4170.055140  -6.249919E-03  -6.246318E-03  -3.6E-06   0.058   6.5E-06  0.104       0.55       C12O16  Devi12        
   0  21   2  20 -21     886.902417    4164.840767  -6.237652E-03  -6.233245E-03  -4.4E-06   0.071   6.6E-06  0.106       0.67       C12O16  Devi12        
   0  22   2  21 -22     971.233160    4159.559466  -6.225696E-03  -6.220353E-03  -5.3E-06   0.086   6.6E-06  0.106       0.81       C12O16  Devi12        
   0  23   2  22 -23    1059.371813    4154.211385  -6.214042E-03  -6.207644E-03  -6.4E-06   0.103   6.7E-06  0.108       0.95       C12O16  Devi12        
   0  24   2  23 -24    1151.315006    4148.796668  -6.202626E-03  -6.195116E-03  -7.5E-06   0.121   6.8E-06  0.110       1.10       C12O16  Devi12        
   0  25   2  24 -25    1247.059223    4143.315462  -6.191538E-03  -6.182771E-03  -8.8E-06   0.142   7.1E-06  0.115       1.23       C12O16  Devi12        
   0  26   2  25 -26    1346.600802    4137.767912  -6.180697E-03  -6.170608E-03  -1.0E-05   0.163   7.4E-06  0.120       1.36       C12O16  Devi12        
   0   0   2   1   1      -0.000017    4263.837193  -6.561419E-03  -6.562837E-03   1.4E-06  -0.022   6.7E-06  0.102       0.21       C12O16  Devi12        
   0   1   2   2   2       3.845017    4267.542061  -6.578600E-03  -6.579912E-03   1.3E-06  -0.020   6.6E-06  0.100       0.20       C12O16  Devi12        
   0   2   2   3   3      11.534937    4271.176626  -6.595998E-03  -6.597171E-03   1.2E-06  -0.018   6.7E-06  0.102       0.18       C12O16  Devi12        
   0   3   2   4   4      23.069449    4274.740741  -6.613522E-03  -6.614614E-03   1.1E-06  -0.017   6.7E-06  0.101       0.16       C12O16  Devi12        
   0   4   2   5   5      38.448114    4278.234259  -6.631272E-03  -6.632239E-03   9.7E-07  -0.015   6.7E-06  0.101       0.14       C12O16  Devi12        
   0   5   2   6   6      57.670343    4281.657035  -6.649142E-03  -6.650048E-03   9.1E-07  -0.014   6.7E-06  0.101       0.14       C12O16  Devi12        
   0   6   2   7   7      80.735402    4285.008920  -6.667256E-03  -6.668042E-03   7.9E-07  -0.012   6.7E-06  0.100       0.12       C12O16  Devi12        
   0   7   2   8   8     107.642410    4288.289768  -6.685467E-03  -6.686219E-03   7.5E-07  -0.011   6.8E-06  0.102       0.11       C12O16  Devi12        
   0   8   2   9   9     138.390338    4291.499433  -6.703984E-03  -6.704581E-03   6.0E-07  -0.009   6.8E-06  0.101       0.09       C12O16  Devi12        
   0   9   2  10  10     172.978012    4294.637768  -6.722578E-03  -6.723127E-03   5.5E-07  -0.008   6.9E-06  0.103       0.08       C12O16  Devi12        
   0  10   2  11  11     211.404111    4297.704627  -6.741263E-03  -6.741859E-03   6.0E-07  -0.009   6.9E-06  0.102       0.09       C12O16  Devi12        
   0  11   2  12  12     253.667164    4300.699863  -6.760208E-03  -6.760775E-03   5.7E-07  -0.008   6.9E-06  0.102       0.08       C12O16  Devi12        
   0  12   2  13  13     299.765559    4303.623329  -6.779314E-03  -6.779877E-03   5.6E-07  -0.008   6.9E-06  0.102       0.08       C12O16  Devi12        
   0  13   2  14  14     349.697532    4306.474880  -6.798415E-03  -6.799165E-03   7.5E-07  -0.011   6.9E-06  0.101       0.11       C12O16  Devi12        
   0  14   2  15  15     403.461176    4309.254369  -6.817908E-03  -6.818640E-03   7.3E-07  -0.011   7.0E-06  0.103       0.10       C12O16  Devi12        
   0  15   2  16  16     461.054437    4311.961650  -6.837386E-03  -6.838300E-03   9.1E-07  -0.013   7.0E-06  0.102       0.13       C12O16  Devi12        
   0  16   2  17  17     522.475111    4314.596576  -6.857187E-03  -6.858147E-03   9.6E-07  -0.014   7.0E-06  0.102       0.14       C12O16  Devi12        
   0  17   2  18  18     587.720853    4317.159002  -6.876865E-03  -6.878182E-03   1.3E-06  -0.019   7.0E-06  0.102       0.19       C12O16  Devi12        
   0  18   2  19  19     656.789168    4319.648781  -6.896848E-03  -6.898404E-03   1.6E-06  -0.023   7.0E-06  0.101       0.22       C12O16  Devi12        
   0  19   2  20  20     729.677416    4322.065768  -6.916939E-03  -6.918814E-03   1.9E-06  -0.027   7.1E-06  0.103       0.26       C12O16  Devi12        
   0  20   2  21  21     806.382809    4324.409816  -6.937117E-03  -6.939412E-03   2.3E-06  -0.033   7.2E-06  0.104       0.32       C12O16  Devi12        
   0  21   2  22  22     886.902417    4326.680780  -6.957438E-03  -6.960199E-03   2.8E-06  -0.040   7.2E-06  0.103       0.38       C12O16  Devi12        
   0  22   2  23  23     971.233160    4328.878514  -6.977917E-03  -6.981176E-03   3.3E-06  -0.047   7.4E-06  0.106       0.44       C12O16  Devi12        
   0  23   2  24  24    1059.371813    4331.002872  -6.998683E-03  -7.002341E-03   3.7E-06  -0.052   7.4E-06  0.106       0.49       C12O16  Devi12        
   0  24   2  25  25    1151.315006    4333.053708  -7.019304E-03  -7.023697E-03   4.4E-06  -0.063   7.6E-06  0.108       0.58       C12O16  Devi12        
   0  25   2  26  26    1247.059223    4335.030877  -7.040140E-03  -7.045243E-03   5.1E-06  -0.072   7.9E-06  0.112       0.65       C12O16  Devi12        
   0  26   2  27  27    1346.600802    4336.934234  -7.061065E-03  -7.066980E-03   5.9E-06  -0.084   8.1E-06  0.115       0.73       C12O16  Devi12        
   0  27   2  28  28    1449.935935    4338.763632  -7.082090E-03  -7.088909E-03   6.8E-06  -0.096   8.6E-06  0.121       0.79       C12O16  Devi12        
   0  28   2  29  29    1557.060670    4340.518926  -7.103288E-03  -7.111029E-03   7.7E-06  -0.109   8.5E-06  0.120       0.91       C12O16  Devi12        
   0  29   2  30  30    1667.970908    4342.199970  -7.124625E-03  -7.133341E-03   8.7E-06  -0.122   9.3E-06  0.131       0.94       C12O16  Devi12        
   0  30   2  31  31    1782.662407    4343.806621  -7.146025E-03  -7.155847E-03   9.8E-06  -0.137   1.1E-05  0.154       0.89       C12O16  Devi12        
   0   3   2   2  -3      23.069449    4248.317628  -6.495000E-03  -6.496361E-03   1.4E-06  -0.021   3.2E-06  0.049       0.43       C12O16  Loos17        
   0   4   2   3  -4      38.448114    4244.263448  -6.481000E-03  -6.480198E-03  -8.0E-07   0.012   3.0E-06  0.046       0.27       C12O16  Loos17        
   0   5   2   4  -5      57.670343    4240.139847  -6.463000E-03  -6.464217E-03   1.2E-06  -0.019   3.3E-06  0.051       0.37       C12O16  Loos17        
   0   6   2   5  -6      80.735402    4235.946971  -6.452000E-03  -6.448418E-03  -3.6E-06   0.056   3.3E-06  0.051       1.09       C12O16  Loos17        
   0   8   2   7  -8     138.390338    4227.353984  -6.418000E-03  -6.417367E-03  -6.3E-07   0.010   3.0E-06  0.047       0.21       C12O16  Loos17        
   0   9   2   8  -9     172.978012    4222.954166  -6.404000E-03  -6.402114E-03  -1.9E-06   0.029   3.1E-06  0.048       0.61       C12O16  Loos17        
   0  10   2   9 -10     211.404111    4218.485661  -6.387000E-03  -6.387042E-03   4.2E-08  -0.001   3.1E-06  0.049       0.01       C12O16  Loos17        
   0  12   2  11 -12     299.765559    4209.343179  -6.360000E-03  -6.357445E-03  -2.6E-06   0.040   3.1E-06  0.049       0.82       C12O16  Loos17        
   0  16   2  15 -16     522.475111    4190.240434  -6.300000E-03  -6.300428E-03   4.3E-07  -0.007   4.3E-06  0.068       0.10       C12O16  Loos17        
   0  18   2  17 -18     656.789168    4180.282520  -6.272000E-03  -6.273010E-03   1.0E-06  -0.016   6.5E-06  0.104       0.16       C12O16  Loos17        
   0  19   2  18 -19     729.677416    4175.202440  -6.263000E-03  -6.259573E-03  -3.4E-06   0.055   9.0E-06  0.144       0.38       C12O16  Loos17        
   0  23   2  22 -23    1059.371813    4154.211385  -6.232000E-03  -6.207644E-03  -2.4E-05   0.391   3.2E-05  0.513       0.76       C12O16  Loos17        
   0   0   2   1   1      -0.000017    4263.837193  -6.566000E-03  -6.562837E-03  -3.2E-06   0.048   5.1E-06  0.078       0.62       C12O16  Loos17        
   0   1   2   2   2       3.845017    4267.542061  -6.579000E-03  -6.579912E-03   9.1E-07  -0.014   3.5E-06  0.053       0.26       C12O16  Loos17        
   0   2   2   3   3      11.534937    4271.176626  -6.595000E-03  -6.597171E-03   2.2E-06  -0.033   3.1E-06  0.047       0.70       C12O16  Loos17        
   0   3   2   4   4      23.069449    4274.740741  -6.616000E-03  -6.614614E-03  -1.4E-06   0.021   3.4E-06  0.051       0.41       C12O16  Loos17        
   0   4   2   5   5      38.448114    4278.234259  -6.629000E-03  -6.632239E-03   3.2E-06  -0.049   3.4E-06  0.051       0.95       C12O16  Loos17        
   0   6   2   7   7      80.735402    4285.008920  -6.669000E-03  -6.668042E-03  -9.6E-07   0.014   3.7E-06  0.055       0.26       C12O16  Loos17        
   0   7   2   8   8     107.642410    4288.289768  -6.687000E-03  -6.686219E-03  -7.8E-07   0.012   3.5E-06  0.052       0.22       C12O16  Loos17        
   0  11   2  12  12     253.667164    4300.699863  -6.758000E-03  -6.760775E-03   2.8E-06  -0.041   3.2E-06  0.047       0.87       C12O16  Loos17        
   0  14   2  15  15     403.461176    4309.254369  -6.818000E-03  -6.818640E-03   6.4E-07  -0.009   3.8E-06  0.056       0.17       C12O16  Loos17        
   0  15   2  16  16     461.054437    4311.961650  -6.839000E-03  -6.838300E-03  -7.0E-07   0.010   3.7E-06  0.054       0.19       C12O16  Loos17        
   0  19   2  20  20     729.677416    4322.065768  -6.918000E-03  -6.918814E-03   8.1E-07  -0.012   7.2E-06  0.104       0.11       C12O16  Loos17        
   0  21   2  22  22     886.902417    4326.680780  -6.961000E-03  -6.960199E-03  -8.0E-07   0.012   1.3E-05  0.187       0.06       C12O16  Loos17        
   0  24   2  25  25    1151.315006    4333.053708  -7.008000E-03  -7.023697E-03   1.6E-05  -0.224   3.7E-05  0.528       0.42       C12O16  Loos17        
   0  26   2  27  27    1346.600802    4336.934234  -7.106000E-03  -7.066980E-03  -3.9E-05   0.549   9.1E-05  1.281       0.43       C12O16  Loos17        
   0  28   2  29  29    1557.060670    4340.518926  -7.202000E-03  -7.111029E-03  -9.1E-05   1.263   2.3E-04  3.194       0.40       C12O16  Loos17        
   0  26   3  25 -26    1346.600802    6216.769558   3.614961E-04   3.630215E-04  -1.5E-06  -0.422   1.9E-06  0.526       0.80       C12O16  Reed17        
   0  27   3  26 -27    1449.935935    6210.245783   3.604511E-04   3.612269E-04  -7.8E-07  -0.215   1.9E-06  0.527       0.41       C12O16  Reed17        
   0  28   3  27 -28    1557.060670    6203.620953   3.589984E-04   3.594566E-04  -4.6E-07  -0.128   2.0E-06  0.557       0.23       C12O16  Reed17        
   0   1   3   0  -1       3.845017    6346.594019   4.147955E-04   4.160135E-04  -1.2E-06  -0.294   4.1E-06  0.988       0.30       C12O16  Sung04        
   0   2   3   1  -2      11.534937    6342.644123   4.117223E-04   4.135847E-04  -1.9E-06  -0.452   4.1E-06  0.996       0.45       C12O16  Sung04        
   0   3   3   2  -3      23.069449    6338.589511   4.114359E-04   4.111826E-04   2.5E-07   0.062   4.1E-06  0.997       0.06       C12O16  Sung04        
   0   4   3   3  -4      38.448114    6334.430329   4.074637E-04   4.088069E-04  -1.3E-06  -0.330   4.1E-06  1.006       0.33       C12O16  Sung04        
   0   5   3   4  -5      57.670343    6330.166726   4.048062E-04   4.064576E-04  -1.7E-06  -0.408   4.0E-06  0.988       0.41       C12O16  Sung04        
   0   6   3   5  -6      80.735402    6325.798847   4.026775E-04   4.041345E-04  -1.5E-06  -0.362   4.0E-06  0.993       0.36       C12O16  Sung04        
   0   7   3   6  -7     107.642410    6321.326840   3.995175E-04   4.018375E-04  -2.3E-06  -0.581   4.0E-06  1.001       0.58       C12O16  Sung04        
   0   8   3   7  -8     138.390338    6316.750852   3.972795E-04   3.995665E-04  -2.3E-06  -0.576   4.0E-06  1.007       0.57       C12O16  Sung04        
   0   9   3   8  -9     172.978012    6312.071029   3.947839E-04   3.973213E-04  -2.5E-06  -0.643   3.9E-06  0.988       0.65       C12O16  Sung04        
   0  10   3   9 -10     211.404111    6307.287519   3.933399E-04   3.951020E-04  -1.8E-06  -0.448   3.9E-06  0.992       0.45       C12O16  Sung04        
   0  11   3  10 -11     253.667164    6302.400469   3.917121E-04   3.929083E-04  -1.2E-06  -0.305   3.9E-06  0.996       0.31       C12O16  Sung04        
   0  12   3  11 -12     299.765559    6297.410025   3.887788E-04   3.907402E-04  -2.0E-06  -0.504   3.9E-06  1.003       0.50       C12O16  Sung04        
   0  13   3  12 -13     349.697532    6292.316334   3.867644E-04   3.885975E-04  -1.8E-06  -0.474   3.9E-06  1.008       0.47       C12O16  Sung04        
   0  14   3  13 -14     403.461176    6287.119542   3.847157E-04   3.864802E-04  -1.8E-06  -0.459   3.8E-06  0.988       0.46       C12O16  Sung04        
   0  15   3  14 -15     461.054437    6281.819798   3.842889E-04   3.843882E-04  -9.9E-08  -0.026   3.8E-06  0.989       0.03       C12O16  Sung04        
   0  16   3  15 -16     522.475111    6276.417246   3.805836E-04   3.823214E-04  -1.7E-06  -0.457   3.8E-06  0.998       0.46       C12O16  Sung04        
   0  17   3  16 -17     587.720853    6270.912035   3.790979E-04   3.802797E-04  -1.2E-06  -0.312   3.8E-06  1.002       0.31       C12O16  Sung04        
   0  18   3  17 -18     656.789168    6265.304310   3.768872E-04   3.782630E-04  -1.4E-06  -0.365   3.8E-06  1.008       0.36       C12O16  Sung04        
   0  19   3  18 -19     729.677416    6259.594217   3.743426E-04   3.762713E-04  -1.9E-06  -0.515   3.7E-06  0.988       0.52       C12O16  Sung04        
   0  20   3  19 -20     806.382809    6253.781903   3.722386E-04   3.743044E-04  -2.1E-06  -0.555   3.7E-06  0.994       0.56       C12O16  Sung04        
   0  21   3  20 -21     886.902417    6247.867515   3.736188E-04   3.723623E-04   1.3E-06   0.336   3.7E-06  0.990       0.34       C12O16  Sung04        
   0  25   3  24 -25    1247.059223    6223.192132   3.660204E-04   3.648406E-04   1.2E-06   0.322   3.7E-06  1.011       0.32       C12O16  Sung04        
   0   0   3   1   1      -0.000017    6354.179076   4.192734E-04   4.209513E-04  -1.7E-06  -0.400   4.2E-06  1.002       0.40       C12O16  Sung04        
   0   1   3   2   2       3.845017    6357.813943   4.228409E-04   4.234606E-04  -6.2E-07  -0.147   4.2E-06  0.993       0.15       C12O16  Sung04        
   0   2   3   3   3      11.534937    6361.343507   4.257044E-04   4.259971E-04  -2.9E-07  -0.069   4.3E-06  1.010       0.07       C12O16  Sung04        
   0   3   3   4   4      23.069449    6364.767619   4.276383E-04   4.285608E-04  -9.2E-07  -0.216   4.3E-06  1.006       0.21       C12O16  Sung04        
   0   4   3   5   5      38.448114    6368.086135   4.290867E-04   4.311520E-04  -2.1E-06  -0.481   4.3E-06  1.002       0.48       C12O16  Sung04        
   0   5   3   6   6      57.670343    6371.298907   4.308947E-04   4.337708E-04  -2.9E-06  -0.667   4.3E-06  0.998       0.67       C12O16  Sung04        
   0   6   3   7   7      80.735402    6374.405788   4.329989E-04   4.364173E-04  -3.4E-06  -0.789   4.3E-06  0.993       0.79       C12O16  Sung04        
   0   9   3  10  10     172.978012    6383.089621   4.413180E-04   4.445249E-04  -3.2E-06  -0.727   4.4E-06  0.997       0.73       C12O16  Sung04        
   0  10   3  11  11     211.404111    6385.771473   4.443031E-04   4.472840E-04  -3.0E-06  -0.671   4.4E-06  0.990       0.68       C12O16  Sung04        
   0  11   3  12  12     253.667164    6388.346702   4.460350E-04   4.500716E-04  -4.0E-06  -0.905   4.5E-06  1.009       0.90       C12O16  Sung04        
   0  12   3  13  13     299.765559    6390.815160   4.515071E-04   4.528881E-04  -1.4E-06  -0.306   4.5E-06  0.997       0.31       C12O16  Sung04        
   0  13   3  14  14     349.697532    6393.176702   4.533627E-04   4.557334E-04  -2.4E-06  -0.523   4.5E-06  0.993       0.53       C12O16  Sung04        
   0  14   3  15  15     403.461176    6395.431181   4.575042E-04   4.586079E-04  -1.1E-06  -0.241   4.6E-06  1.005       0.24       C12O16  Sung04        
   0  15   3  16  16     461.054437    6397.578451   4.607485E-04   4.615116E-04  -7.6E-07  -0.166   4.6E-06  0.998       0.17       C12O16  Sung04        
   0  16   3  17  17     522.475111    6399.618366   4.628363E-04   4.644449E-04  -1.6E-06  -0.348   4.6E-06  0.994       0.35       C12O16  Sung04        
   0  17   3  18  18     587.720853    6401.550779   4.663892E-04   4.674078E-04  -1.0E-06  -0.218   4.7E-06  1.008       0.22       C12O16  Sung04        
   0  18   3  19  19     656.789168    6403.375545   4.691372E-04   4.704006E-04  -1.3E-06  -0.269   4.7E-06  1.002       0.27       C12O16  Sung04        
   0  19   3  20  20     729.677416    6405.092516   4.731294E-04   4.734236E-04  -2.9E-07  -0.062   4.7E-06  0.993       0.06       C12O16  Sung04        
   0  20   3  21  21     806.382809    6406.701548   4.748655E-04   4.764768E-04  -1.6E-06  -0.339   4.7E-06  0.990       0.34       C12O16  Sung04        
   0  21   3  22  22     886.902417    6408.202493   4.799443E-04   4.795605E-04   3.8E-07   0.080   4.8E-06  1.000       0.08       C12O16  Sung04        
   0  22   3  23  23     971.233160    6409.595207   4.792684E-04   4.826750E-04  -3.4E-06  -0.711   4.8E-06  1.002       0.71       C12O16  Sung04        
   0  23   3  24  24    1059.371813    6410.879542   4.810550E-04   4.858204E-04  -4.8E-06  -0.991   4.8E-06  0.998       0.99       C12O16  Sung04        
   0  24   3  25  25    1151.315006    6412.055354   4.851646E-04   4.889970E-04  -3.8E-06  -0.790   4.9E-06  1.010       0.78       C12O16  Sung04        
   0   1   3   0  -1       3.845017    6346.594019   4.124095E-04   4.160135E-04  -3.6E-06  -0.874   4.1E-06  0.994       0.88       C12O16  Borkov20      
   0  16   3  15 -16     522.475111    6276.417246   3.785402E-04   3.823214E-04  -3.8E-06  -0.999   4.8E-06  1.268       0.79       C12O16  Borkov20      
   0  17   3  16 -17     587.720853    6270.912035   3.759879E-04   3.802797E-04  -4.3E-06  -1.141   5.0E-06  1.330       0.86       C12O16  Borkov20      
   0  18   3  17 -18     656.789168    6265.304310   3.750103E-04   3.782630E-04  -3.3E-06  -0.867   5.2E-06  1.387       0.63       C12O16  Borkov20      
   0  19   3  18 -19     729.677416    6259.594217   3.747512E-04   3.762713E-04  -1.5E-06  -0.406   5.0E-06  1.334       0.30       C12O16  Borkov20      
   0  20   3  19 -20     806.382809    6253.781903   3.743568E-04   3.743044E-04   5.2E-08   0.014   4.2E-06  1.122       0.01       C12O16  Borkov20      
   0  21   3  20 -21     886.902417    6247.867515   3.727044E-04   3.723623E-04   3.4E-07   0.092   4.1E-06  1.100       0.08       C12O16  Borkov20      
   0  22   3  21 -22     971.233160    6241.851198   3.714127E-04   3.704450E-04   9.7E-07   0.261   3.9E-06  1.050       0.25       C12O16  Borkov20      
   0  23   3  22 -23    1059.371813    6235.733098   3.701778E-04   3.685523E-04   1.6E-06   0.439   3.9E-06  1.054       0.42       C12O16  Borkov20      
   0  24   3  23 -24    1151.315006    6229.513361   3.684546E-04   3.666842E-04   1.8E-06   0.480   5.0E-06  1.357       0.35       C12O16  Borkov20      
   0  25   3  24 -25    1247.059223    6223.192132   3.663176E-04   3.648406E-04   1.5E-06   0.403   4.4E-06  1.201       0.34       C12O16  Borkov20      
   0  26   3  25 -26    1346.600802    6216.769558   3.645991E-04   3.630215E-04   1.6E-06   0.433   3.9E-06  1.070       0.40       C12O16  Borkov20      
   0  27   3  26 -27    1449.935935    6210.245783   3.634260E-04   3.612269E-04   2.2E-06   0.605   4.5E-06  1.238       0.49       C12O16  Borkov20      
   0  28   3  27 -28    1557.060670    6203.620953   3.630368E-04   3.594566E-04   3.6E-06   0.986   4.1E-06  1.129       0.87       C12O16  Borkov20      
   0  29   3  28 -29    1667.970908    6196.895212   3.605274E-04   3.577106E-04   2.8E-06   0.781   4.2E-06  1.165       0.67       C12O16  Borkov20      
   0  30   3  29 -30    1782.662407    6190.068705   3.591904E-04   3.559889E-04   3.2E-06   0.891   4.1E-06  1.141       0.78       C12O16  Borkov20      
   0  31   3  30 -31    1901.130776    6183.141577   3.576381E-04   3.542915E-04   3.3E-06   0.936   4.2E-06  1.174       0.80       C12O16  Borkov20      
   0  32   3  31 -32    2023.371482    6176.113972   3.554263E-04   3.526182E-04   2.8E-06   0.790   4.5E-06  1.266       0.62       C12O16  Borkov20      
   0  33   3  32 -33    2149.379847    6168.986034   3.539993E-04   3.509691E-04   3.0E-06   0.856   4.2E-06  1.186       0.72       C12O16  Borkov20      
   0  35   3  34 -35    2412.680117    6154.429733   3.489244E-04   3.477433E-04   1.2E-06   0.338   4.1E-06  1.175       0.29       C12O16  Borkov20      
   0  36   3  35 -36    2549.961940    6147.001657   3.471033E-04   3.461665E-04   9.4E-07   0.270   7.5E-06  2.161       0.12       C12O16  Borkov20      
   0  37   3  36 -37    2690.991261    6139.473821   3.461024E-04   3.446138E-04   1.5E-06   0.430   6.6E-06  1.907       0.23       C12O16  Borkov20      
   0  39   3  38 -39    2984.270651    6124.119439   3.472254E-04   3.415804E-04   5.6E-06   1.626   3.1E-05  8.928       0.18       C12O16  Borkov20      
   0   0   3   1   1      -0.000017    6354.179076   4.168115E-04   4.209513E-04  -4.1E-06  -0.993   4.2E-06  1.008       0.99       C12O16  Borkov20      
   0  17   3  18  18     587.720853    6401.550779   4.632023E-04   4.674078E-04  -4.2E-06  -0.908   7.1E-06  1.533       0.59       C12O16  Borkov20      
   0  18   3  19  19     656.789168    6403.375545   4.649911E-04   4.704006E-04  -5.4E-06  -1.163   5.6E-06  1.204       0.97       C12O16  Borkov20      
   0  19   3  20  20     729.677416    6405.092516   4.679351E-04   4.734236E-04  -5.5E-06  -1.173   6.5E-06  1.389       0.84       C12O16  Borkov20      
   0  20   3  21  21     806.382809    6406.701548   4.736277E-04   4.764768E-04  -2.8E-06  -0.602   6.6E-06  1.393       0.43       C12O16  Borkov20      
   0  21   3  22  22     886.902417    6408.202493   4.776357E-04   4.795605E-04  -1.9E-06  -0.403   6.2E-06  1.298       0.31       C12O16  Borkov20      
   0  22   3  23  23     971.233160    6409.595207   4.827905E-04   4.826750E-04   1.2E-07   0.024   5.6E-06  1.160       0.02       C12O16  Borkov20      
   0  23   3  24  24    1059.371813    6410.879542   4.871390E-04   4.858204E-04   1.3E-06   0.271   5.4E-06  1.109       0.24       C12O16  Borkov20      
   0  24   3  25  25    1151.315006    6412.055354   4.899459E-04   4.889970E-04   9.5E-07   0.194   7.1E-06  1.449       0.13       C12O16  Borkov20      
   0  25   3  26  26    1247.059223    6413.122496   4.936405E-04   4.922050E-04   1.4E-06   0.291   7.7E-06  1.560       0.19       C12O16  Borkov20      
   0  26   3  27  27    1346.600802    6414.080821   4.970825E-04   4.954446E-04   1.6E-06   0.329   7.2E-06  1.448       0.23       C12O16  Borkov20      
   0  27   3  28  28    1449.935935    6414.930185   5.012841E-04   4.987161E-04   2.6E-06   0.512   5.9E-06  1.177       0.44       C12O16  Borkov20      
   0  28   3  29  29    1557.060670    6415.670442   5.061250E-04   5.020198E-04   4.1E-06   0.811   5.6E-06  1.106       0.73       C12O16  Borkov20      
   0  29   3  30  30    1667.970908    6416.301444   5.106333E-04   5.053557E-04   5.3E-06   1.034   5.7E-06  1.116       0.93       C12O16  Borkov20      
   0  30   3  31  31    1782.662407    6416.823048   5.143140E-04   5.087243E-04   5.6E-06   1.087   5.8E-06  1.128       0.96       C12O16  Borkov20      
   0  31   3  32  32    1901.130776    6417.235106   5.176228E-04   5.121258E-04   5.5E-06   1.062   6.4E-06  1.236       0.86       C12O16  Borkov20      
   0  40   3  41  41    3136.509484    6415.989999   5.542196E-04   5.442628E-04   1.0E-05   1.797   1.8E-05  3.248       0.55       C12O16  Borkov20      
   0  23   3  24  24    1059.371813    6410.879542   4.858141E-04   4.858204E-04  -6.3E-09  -0.001   1.7E-07  0.035       0.04       C12O16  Cygan19       
   0  19   4  18 -19     729.677416    8317.639850  -1.485932E-05  -1.490537E-05   4.6E-08  -0.310   1.5E-07  1.009       0.31       C12O16  Camparque15   
   0  20   4  19 -20     806.382809    8311.162572  -1.459058E-05  -1.462266E-05   3.2E-08  -0.220   1.4E-07  0.960       0.23       C12O16  Camparque15   
   0  21   4  20 -21     886.902417    8304.548219  -1.432917E-05  -1.434291E-05   1.4E-08  -0.096   1.4E-07  0.977       0.10       C12O16  Camparque15   
   0  22   4  21 -22     971.233160    8297.796938  -1.406711E-05  -1.406609E-05  -1.0E-09   0.007   1.4E-07  0.995       0.01       C12O16  Camparque15   
   0  23   4  22 -23    1059.371813    8290.908873  -1.377741E-05  -1.379219E-05   1.5E-08  -0.107   1.4E-07  1.016       0.11       C12O16  Camparque15   
   0  24   4  23 -24    1151.315006    8283.884170  -1.349306E-05  -1.352118E-05   2.8E-08  -0.208   1.4E-07  1.038       0.20       C12O16  Camparque15   
   0  27   4  26 -27    1449.935935    8261.991686  -1.279671E-05  -1.272534E-05  -7.1E-08   0.558   1.3E-07  1.016       0.55       C12O16  Camparque15   
   0  33   4  32 -33    2149.379847    8214.537028  -1.126493E-05  -1.120951E-05  -5.5E-08   0.492   1.1E-07  0.976       0.50       C12O16  Camparque15   
   0   1   4   0  -1       3.845017    8410.624271  -2.050125E-05  -2.052557E-05   2.4E-08  -0.119   2.0E-07  0.976       0.12       C12O16  Li18          
   0   2   4   1  -2      11.534937    8406.639377  -2.014692E-05  -2.018559E-05   3.9E-08  -0.192   2.0E-07  0.993       0.19       C12O16  Li18          
   0   3   4   2  -3      23.069449    8402.514770  -1.979723E-05  -1.984903E-05   5.2E-08  -0.262   2.0E-07  1.010       0.26       C12O16  Li18          
   0   4   4   3  -4      38.448114    8398.250596  -1.945244E-05  -1.951586E-05   6.3E-08  -0.326   2.0E-07  1.028       0.32       C12O16  Li18          
   0   5   4   4  -5      57.670343    8393.847002  -1.911281E-05  -1.918604E-05   7.3E-08  -0.383   1.9E-07  0.994       0.39       C12O16  Li18          
   0   6   4   5  -6      80.735402    8389.304136  -1.877863E-05  -1.885955E-05   8.1E-08  -0.431   1.9E-07  1.012       0.43       C12O16  Li18          
   0   7   4   6  -7     107.642410    8384.622144  -1.845020E-05  -1.853635E-05   8.6E-08  -0.467   1.8E-07  0.976       0.48       C12O16  Li18          
   0   8   4   7  -8     138.390338    8379.801173  -1.812781E-05  -1.821642E-05   8.9E-08  -0.489   1.8E-07  0.993       0.49       C12O16  Li18          
   0   9   4   8  -9     172.978012    8374.841369  -1.781180E-05  -1.789973E-05   8.8E-08  -0.494   1.8E-07  1.011       0.49       C12O16  Li18          
   0  10   4   9 -10     211.404111    8369.742881  -1.750252E-05  -1.758625E-05   8.4E-08  -0.478   1.7E-07  0.971       0.49       C12O16  Li18          
   0  11   4  10 -11     253.667164    8364.505854  -1.720033E-05  -1.727596E-05   7.6E-08  -0.440   1.7E-07  0.988       0.44       C12O16  Li18          
   0  12   4  11 -12     299.765559    8359.130436  -1.690561E-05  -1.696883E-05   6.3E-08  -0.374   1.7E-07  1.006       0.37       C12O16  Li18          
   0  13   4  12 -13     349.697532    8353.616772  -1.661876E-05  -1.666483E-05   4.6E-08  -0.277   1.7E-07  1.023       0.27       C12O16  Li18          
   0  14   4  13 -14     403.461176    8347.965010  -1.634019E-05  -1.636395E-05   2.4E-08  -0.145   1.6E-07  0.979       0.15       C12O16  Li18          
   0  15   4  14 -15     461.054437    8342.175296  -1.607033E-05  -1.606615E-05  -4.2E-09   0.026   1.6E-07  0.996       0.03       C12O16  Li18          
   0   0   4   1   1      -0.000017    8418.174330  -2.122294E-05  -2.121589E-05  -7.0E-09   0.033   2.1E-07  0.989       0.03       C12O16  Li18          
   0   1   4   2   2       3.845017    8421.739202  -2.158985E-05  -2.156631E-05  -2.4E-08   0.109   2.2E-07  1.019       0.11       C12O16  Li18          
   0   2   4   3   3      11.534937    8425.163773  -2.196054E-05  -2.192026E-05  -4.0E-08   0.183   2.2E-07  1.002       0.18       C12O16  Li18          
   0   3   4   4   4      23.069449    8428.447896  -2.233482E-05  -2.227780E-05  -5.7E-08   0.255   2.2E-07  0.985       0.26       C12O16  Li18          
   0   4   4   5   5      38.448114    8431.591424  -2.271251E-05  -2.263896E-05  -7.4E-08   0.324   2.3E-07  1.013       0.32       C12O16  Li18          
   0   5   4   6   6      57.670343    8434.594211  -2.309344E-05  -2.300376E-05  -9.0E-08   0.388   2.3E-07  0.996       0.39       C12O16  Li18          
   0   6   4   7   7      80.735402    8437.456109  -2.347746E-05  -2.337225E-05  -1.1E-07   0.448   2.3E-07  0.980       0.46       C12O16  Li18          
   0   7   4   8   8     107.642410    8440.176972  -2.386442E-05  -2.374447E-05  -1.2E-07   0.503   2.4E-07  1.006       0.50       C12O16  Li18          
   0   8   4   9   9     138.390338    8442.756653  -2.425418E-05  -2.412044E-05  -1.3E-07   0.551   2.4E-07  0.990       0.56       C12O16  Li18          
   0   9   4  10  10     172.978012    8445.195006  -2.464660E-05  -2.450022E-05  -1.5E-07   0.594   2.5E-07  1.014       0.59       C12O16  Li18          
   0  10   4  11  11     211.404111    8447.491884  -2.504156E-05  -2.488383E-05  -1.6E-07   0.630   2.5E-07  0.998       0.63       C12O16  Li18          
   0  11   4  12  12     253.667164    8449.647140  -2.543894E-05  -2.527133E-05  -1.7E-07   0.659   2.5E-07  0.983       0.67       C12O16  Li18          
   0  12   4  13  13     299.765559    8451.660627  -2.583863E-05  -2.566274E-05  -1.8E-07   0.681   2.6E-07  1.006       0.68       C12O16  Li18          
   0  13   4  14  14     349.697532    8453.532200  -2.624052E-05  -2.605812E-05  -1.8E-07   0.695   2.6E-07  0.991       0.70       C12O16  Li18          
   0  14   4  15  15     403.461176    8455.261712  -2.664452E-05  -2.645749E-05  -1.9E-07   0.702   2.7E-07  1.013       0.69       C12O16  Li18          
   0  15   4  16  16     461.054437    8456.849015  -2.705052E-05  -2.686092E-05  -1.9E-07   0.701   2.7E-07  0.998       0.70       C12O16  Li18          
   0   1   4   0  -1       3.845017    8410.624271  -2.060677E-05  -2.052557E-05  -8.1E-08   0.394   2.3E-07  1.116       0.35       C12O16  Borkov19      
   0   4   4   3  -4      38.448114    8398.250596  -1.957044E-05  -1.951586E-05  -5.5E-08   0.279   2.2E-07  1.124       0.25       C12O16  Borkov19      
   0   5   4   4  -5      57.670343    8393.847002  -1.931024E-05  -1.918604E-05  -1.2E-07   0.643   2.1E-07  1.088       0.59       C12O16  Borkov19      
   0   6   4   5  -6      80.735402    8389.304136  -1.895609E-05  -1.885955E-05  -9.7E-08   0.509   2.1E-07  1.108       0.46       C12O16  Borkov19      
   0   7   4   6  -7     107.642410    8384.622144  -1.864058E-05  -1.853635E-05  -1.0E-07   0.559   2.0E-07  1.073       0.52       C12O16  Borkov19      
   0   8   4   7  -8     138.390338    8379.801173  -1.830032E-05  -1.821642E-05  -8.4E-08   0.458   2.0E-07  1.093       0.42       C12O16  Borkov19      
   0   9   4   8  -9     172.978012    8374.841369  -1.800668E-05  -1.789973E-05  -1.1E-07   0.594   2.0E-07  1.111       0.53       C12O16  Borkov19      
   0  10   4   9 -10     211.404111    8369.742881  -1.768213E-05  -1.758625E-05  -9.6E-08   0.542   2.0E-07  1.131       0.48       C12O16  Borkov19      
   0  11   4  10 -11     253.667164    8364.505854  -1.736283E-05  -1.727596E-05  -8.7E-08   0.500   1.9E-07  1.094       0.46       C12O16  Borkov19      
   0  12   4  11 -12     299.765559    8359.130436  -1.706199E-05  -1.696883E-05  -9.3E-08   0.546   1.9E-07  1.114       0.49       C12O16  Borkov19      
   0  13   4  12 -13     349.697532    8353.616772  -1.671768E-05  -1.666483E-05  -5.3E-08   0.316   1.8E-07  1.077       0.29       C12O16  Borkov19      
   0  14   4  13 -14     403.461176    8347.965010  -1.644503E-05  -1.636395E-05  -8.1E-08   0.493   1.8E-07  1.095       0.45       C12O16  Borkov19      
   0  15   4  14 -15     461.054437    8342.175296  -1.616942E-05  -1.606615E-05  -1.0E-07   0.639   1.8E-07  1.113       0.57       C12O16  Borkov19      
   0  16   4  15 -16     522.475111    8336.247777  -1.576659E-05  -1.577142E-05   4.8E-09  -0.031   1.7E-07  1.078       0.03       C12O16  Borkov19      
   0  17   4  16 -17     587.720853    8330.182598  -1.556982E-05  -1.547973E-05  -9.0E-08   0.579   1.7E-07  1.092       0.53       C12O16  Borkov19      
   0  18   4  17 -18     656.789168    8323.979908  -1.522115E-05  -1.519105E-05  -3.0E-08   0.198   1.9E-07  1.248       0.16       C12O16  Borkov19      
   0  19   4  18 -19     729.677416    8317.639850  -1.492874E-05  -1.490537E-05  -2.3E-08   0.157   1.7E-07  1.139       0.14       C12O16  Borkov19      
   0  20   4  19 -20     806.382809    8311.162572  -1.471234E-05  -1.462266E-05  -9.0E-08   0.610   1.7E-07  1.155       0.53       C12O16  Borkov19      
   0  21   4  20 -21     886.902417    8304.548219  -1.430185E-05  -1.434291E-05   4.1E-08  -0.287   1.7E-07  1.189       0.24       C12O16  Borkov19      
   0  22   4  21 -22     971.233160    8297.796938  -1.412418E-05  -1.406609E-05  -5.8E-08   0.411   1.8E-07  1.274       0.32       C12O16  Borkov19      
   0  23   4  22 -23    1059.371813    8290.908873  -1.377741E-05  -1.379219E-05   1.5E-08  -0.107   1.9E-07  1.379       0.08       C12O16  Borkov19      
   0  24   4  23 -24    1151.315006    8283.884170  -1.361597E-05  -1.352118E-05  -9.5E-08   0.696   2.2E-07  1.616       0.43       C12O16  Borkov19      
   0  26   4  25 -26    1346.600802    8269.425431  -1.294947E-05  -1.298778E-05   3.8E-08  -0.296   3.7E-07  2.857       0.10       C12O16  Borkov19      
   0  27   4  26 -27    1449.935935    8261.991686  -1.277561E-05  -1.272534E-05  -5.0E-08   0.393   4.8E-07  3.757       0.10       C12O16  Borkov19      
   0  28   4  27 -28    1557.060670    8254.421881  -1.160909E-05  -1.246573E-05   8.6E-07  -7.379   1.0E-06  8.614       0.86       C12O16  Borkov19      
   0  30   4  29 -30    1782.662407    8238.874675  -1.270246E-05  -1.195493E-05  -7.5E-07   5.885   1.5E-06 11.809       0.50       C12O16  Borkov19      
   0   0   4   1   1      -0.000017    8418.174330  -2.130005E-05  -2.121589E-05  -8.4E-08   0.395   2.3E-07  1.080       0.37       C12O16  Borkov19      
   0   1   4   2   2       3.845017    8421.739202  -2.164221E-05  -2.156631E-05  -7.6E-08   0.351   2.4E-07  1.109       0.32       C12O16  Borkov19      
   0   2   4   3   3      11.534937    8425.163773  -2.202117E-05  -2.192026E-05  -1.0E-07   0.458   2.4E-07  1.090       0.42       C12O16  Borkov19      
   0   3   4   4   4      23.069449    8428.447896  -2.235993E-05  -2.227780E-05  -8.2E-08   0.367   2.5E-07  1.118       0.33       C12O16  Borkov19      
   0   4   4   5   5      38.448114    8431.591424  -2.275140E-05  -2.263896E-05  -1.1E-07   0.494   2.5E-07  1.099       0.45       C12O16  Borkov19      
   0   5   4   6   6      57.670343    8434.594211  -2.314500E-05  -2.300376E-05  -1.4E-07   0.610   2.5E-07  1.080       0.56       C12O16  Borkov19      
   0   6   4   7   7      80.735402    8437.456109  -2.355371E-05  -2.337225E-05  -1.8E-07   0.770   2.6E-07  1.104       0.70       C12O16  Borkov19      
   0   7   4   8   8     107.642410    8440.176972  -2.398555E-05  -2.374447E-05  -2.4E-07   1.005   2.6E-07  1.084       0.93       C12O16  Borkov19      
   0   8   4   9   9     138.390338    8442.756653  -2.432316E-05  -2.412044E-05  -2.0E-07   0.833   2.7E-07  1.110       0.75       C12O16  Borkov19      
   0   9   4  10  10     172.978012    8445.195006  -2.472012E-05  -2.450022E-05  -2.2E-07   0.890   2.7E-07  1.092       0.81       C12O16  Borkov19      
   0  10   4  11  11     211.404111    8447.491884  -2.508614E-05  -2.488383E-05  -2.0E-07   0.806   2.8E-07  1.116       0.72       C12O16  Borkov19      
   0  11   4  12  12     253.667164    8449.647140  -2.549152E-05  -2.527133E-05  -2.2E-07   0.864   2.8E-07  1.098       0.79       C12O16  Borkov19      
   0  12   4  13  13     299.765559    8451.660627  -2.587571E-05  -2.566274E-05  -2.1E-07   0.823   2.9E-07  1.121       0.73       C12O16  Borkov19      
   0  13   4  14  14     349.697532    8453.532200  -2.628162E-05  -2.605812E-05  -2.2E-07   0.850   2.9E-07  1.103       0.77       C12O16  Borkov19      
   0  14   4  15  15     403.461176    8455.261712  -2.660902E-05  -2.645749E-05  -1.5E-07   0.569   3.1E-07  1.165       0.49       C12O16  Borkov19      
   0  15   4  16  16     461.054437    8456.849015  -2.710068E-05  -2.686092E-05  -2.4E-07   0.885   3.0E-07  1.107       0.80       C12O16  Borkov19      
   0  16   4  17  17     522.475111    8458.293964  -2.745940E-05  -2.726843E-05  -1.9E-07   0.695   3.0E-07  1.093       0.64       C12O16  Borkov19      
   0  17   4  18  18     587.720853    8459.596412  -2.793565E-05  -2.768008E-05  -2.6E-07   0.915   3.1E-07  1.110       0.82       C12O16  Borkov19      
   0  18   4  19  19     656.789168    8460.756213  -2.822068E-05  -2.809591E-05  -1.2E-07   0.442   3.1E-07  1.098       0.40       C12O16  Borkov19      
   0  19   4  20  20     729.677416    8461.773221  -2.864732E-05  -2.851597E-05  -1.3E-07   0.459   3.2E-07  1.117       0.41       C12O16  Borkov19      
   0  20   4  21  21     806.382809    8462.647288  -2.920333E-05  -2.894030E-05  -2.6E-07   0.901   3.4E-07  1.164       0.77       C12O16  Borkov19      
   0  21   4  22  22     886.902417    8463.378268  -2.954841E-05  -2.936896E-05  -1.8E-07   0.607   3.4E-07  1.151       0.53       C12O16  Borkov19      
   0  22   4  23  23     971.233160    8463.966016  -3.003618E-05  -2.980198E-05  -2.3E-07   0.780   3.4E-07  1.132       0.69       C12O16  Borkov19      
   0  26   4  27  27    1346.600802    8464.881750  -3.143129E-05  -3.157883E-05   1.5E-07  -0.469   3.6E-07  1.145       0.41       C12O16  Borkov19      
   0  28   4  29  29    1557.060670    8464.476412  -3.240730E-05  -3.249482E-05   8.8E-08  -0.270   7.4E-07  2.283       0.12       C12O16  Borkov19      
   0  30   4  31  31    1782.662407    8463.494040  -3.331190E-05  -3.342979E-05   1.2E-07  -0.354   1.3E-06  3.903       0.09       C12O16  Borkov19      
   0   1   4   0  -1       3.845017    8410.624271  -2.052310E-05  -2.052557E-05   2.5E-09  -0.012   1.0E-07  0.487       0.02       C12O16  Camparque20   
   0   2   4   1  -2      11.534937    8406.639377  -2.019417E-05  -2.018559E-05  -8.6E-09   0.042   1.0E-07  0.495       0.09       C12O16  Camparque20   
   0   4   4   3  -4      38.448114    8398.250596  -1.951744E-05  -1.951586E-05  -1.6E-09   0.008   9.8E-08  0.502       0.02       C12O16  Camparque20   
   0   5   4   4  -5      57.670343    8393.847002  -1.917761E-05  -1.918604E-05   8.4E-09  -0.044   9.6E-08  0.501       0.09       C12O16  Camparque20   
   0   6   4   5  -6      80.735402    8389.304136  -1.882784E-05  -1.885955E-05   3.2E-08  -0.168   9.4E-08  0.499       0.34       C12O16  Camparque20   
   0   7   4   6  -7     107.642410    8384.622144  -1.852547E-05  -1.853635E-05   1.1E-08  -0.059   9.3E-08  0.502       0.12       C12O16  Camparque20   
   0   8   4   7  -8     138.390338    8379.801173  -1.819719E-05  -1.821642E-05   1.9E-08  -0.106   9.1E-08  0.500       0.21       C12O16  Camparque20   
   0   9   4   8  -9     172.978012    8374.841369  -1.788667E-05  -1.789973E-05   1.3E-08  -0.073   8.9E-08  0.498       0.15       C12O16  Camparque20   
   0  10   4   9 -10     211.404111    8369.742881  -1.756817E-05  -1.758625E-05   1.8E-08  -0.103   8.8E-08  0.501       0.21       C12O16  Camparque20   
   0  11   4  10 -11     253.667164    8364.505854  -1.725532E-05  -1.727596E-05   2.1E-08  -0.120   8.6E-08  0.498       0.24       C12O16  Camparque20   
   0  12   4  11 -12     299.765559    8359.130436  -1.694679E-05  -1.696883E-05   2.2E-08  -0.130   8.5E-08  0.502       0.26       C12O16  Camparque20   
   0  13   4  12 -13     349.697532    8353.616772  -1.664107E-05  -1.666483E-05   2.4E-08  -0.143   8.3E-08  0.499       0.29       C12O16  Camparque20   
   0  14   4  13 -14     403.461176    8347.965010  -1.633776E-05  -1.636395E-05   2.6E-08  -0.160   8.2E-08  0.502       0.32       C12O16  Camparque20   
   0  15   4  14 -15     461.054437    8342.175296  -1.603698E-05  -1.606615E-05   2.9E-08  -0.182   8.0E-08  0.499       0.36       C12O16  Camparque20   
   0  16   4  15 -16     522.475111    8336.247777  -1.573544E-05  -1.577142E-05   3.6E-08  -0.229   7.9E-08  0.502       0.46       C12O16  Camparque20   
   0  17   4  16 -17     587.720853    8330.182598  -1.544231E-05  -1.547973E-05   3.7E-08  -0.242   7.7E-08  0.499       0.49       C12O16  Camparque20   
   0  19   4  18 -19     729.677416    8317.639850  -1.486830E-05  -1.490537E-05   3.7E-08  -0.249   7.4E-08  0.498       0.50       C12O16  Camparque20   
   0  21   4  20 -21     886.902417    8304.548219  -1.429394E-05  -1.434291E-05   4.9E-08  -0.343   7.1E-08  0.497       0.69       C12O16  Camparque20   
   0   0   4   1   1      -0.000017    8418.174330  -2.121946E-05  -2.121589E-05  -3.6E-09   0.017   1.1E-07  0.518       0.03       C12O16  Camparque20   
   0   1   4   2   2       3.845017    8421.739202  -2.156825E-05  -2.156631E-05  -1.9E-09   0.009   1.1E-07  0.510       0.02       C12O16  Camparque20   
   0   2   4   3   3      11.534937    8425.163773  -2.192355E-05  -2.192026E-05  -3.3E-09   0.015   1.1E-07  0.502       0.03       C12O16  Camparque20   
   0   3   4   4   4      23.069449    8428.447896  -2.228086E-05  -2.227780E-05  -3.1E-09   0.014   1.1E-07  0.494       0.03       C12O16  Camparque20   
   0   4   4   5   5      38.448114    8431.591424  -2.264328E-05  -2.263896E-05  -4.3E-09   0.019   1.1E-07  0.486       0.04       C12O16  Camparque20   
   0   5   4   6   6      57.670343    8434.594211  -2.300815E-05  -2.300376E-05  -4.4E-09   0.019   1.1E-07  0.478       0.04       C12O16  Camparque20   
   0   6   4   7   7      80.735402    8437.456109  -2.345477E-05  -2.337225E-05  -8.3E-08   0.352   1.2E-07  0.512       0.69       C12O16  Camparque20   
   0   7   4   8   8     107.642410    8440.176972  -2.374772E-05  -2.374447E-05  -3.3E-09   0.014   1.2E-07  0.505       0.03       C12O16  Camparque20   
   0   8   4   9   9     138.390338    8442.756653  -2.412205E-05  -2.412044E-05  -1.6E-09   0.007   1.2E-07  0.497       0.01       C12O16  Camparque20   
   0   9   4  10  10     172.978012    8445.195006  -2.449865E-05  -2.450022E-05   1.6E-09  -0.006   1.2E-07  0.490       0.01       C12O16  Camparque20   
   0  10   4  11  11     211.404111    8447.491884  -2.488238E-05  -2.488383E-05   1.5E-09  -0.006   1.2E-07  0.482       0.01       C12O16  Camparque20   
   0  11   4  12  12     253.667164    8449.647140  -2.526643E-05  -2.527133E-05   4.9E-09  -0.019   1.3E-07  0.515       0.04       C12O16  Camparque20   
   0  12   4  13  13     299.765559    8451.660627  -2.565466E-05  -2.566274E-05   8.1E-09  -0.031   1.3E-07  0.507       0.06       C12O16  Camparque20   
   0  13   4  14  14     349.697532    8453.532200  -2.604725E-05  -2.605812E-05   1.1E-08  -0.042   1.3E-07  0.499       0.08       C12O16  Camparque20   
   0  14   4  15  15     403.461176    8455.261712  -2.645193E-05  -2.645749E-05   5.6E-09  -0.021   1.3E-07  0.491       0.04       C12O16  Camparque20   
   0  15   4  16  16     461.054437    8456.849015  -2.684232E-05  -2.686092E-05   1.9E-08  -0.069   1.3E-07  0.484       0.14       C12O16  Camparque20   
   0  16   4  17  17     522.475111    8458.293964  -2.723968E-05  -2.726843E-05   2.9E-08  -0.106   1.4E-07  0.514       0.21       C12O16  Camparque20   
   0  17   4  18  18     587.720853    8459.596412  -2.763749E-05  -2.768008E-05   4.3E-08  -0.154   1.4E-07  0.507       0.30       C12O16  Camparque20   
   0  18   4  19  19     656.789168    8460.756213  -2.804967E-05  -2.809591E-05   4.6E-08  -0.165   1.4E-07  0.499       0.33       C12O16  Camparque20   
   0  19   4  20  20     729.677416    8461.773221  -2.846043E-05  -2.851597E-05   5.6E-08  -0.195   1.4E-07  0.492       0.40       C12O16  Camparque20   
   0  20   4  21  21     806.382809    8462.647288  -2.889541E-05  -2.894030E-05   4.5E-08  -0.155   1.4E-07  0.485       0.32       C12O16  Camparque20   
   0  21   4  22  22     886.902417    8463.378268  -2.931363E-05  -2.936896E-05   5.5E-08  -0.189   1.5E-07  0.512       0.37       C12O16  Camparque20   
   0  22   4  23  23     971.233160    8463.966016  -2.973415E-05  -2.980198E-05   6.8E-08  -0.228   1.5E-07  0.504       0.45       C12O16  Camparque20   
   0  23   4  24  24    1059.371813    8464.410385  -3.011581E-05  -3.023943E-05   1.2E-07  -0.410   1.5E-07  0.498       0.82       C12O16  Camparque20   
   0  24   4  25  25    1151.315006    8464.711227  -3.054859E-05  -3.068136E-05   1.3E-07  -0.435   1.5E-07  0.491       0.89       C12O16  Camparque20   
   0  25   4  26  26    1247.059223    8464.868398  -3.104327E-05  -3.112780E-05   8.5E-08  -0.272   1.5E-07  0.483       0.56       C12O16  Camparque20   
   0  26   4  27  27    1346.600802    8464.881750  -3.142019E-05  -3.157883E-05   1.6E-07  -0.505   1.6E-07  0.509       0.99       C12O16  Camparque20   
   0  27   4  28  28    1449.935935    8464.751137  -3.199071E-05  -3.203448E-05   4.4E-08  -0.137   1.6E-07  0.500       0.27       C12O16  Camparque20   
   0  38   4  39  39    2835.762680    8453.770730  -3.722890E-05  -3.736876E-05   1.4E-07  -0.376   1.9E-07  0.510       0.74       C12O16  Camparque20   
   0   3   5   2  -3      23.069449   10440.162657  -1.150691E-06  -1.111863E-06  -3.9E-08   3.374   2.8E-07 24.333       0.14       C12O16  Chung05       
   0   4   5   3  -4      38.448114   10435.793501  -1.038703E-06  -1.161406E-06   1.2E-07 -11.813   2.6E-07 25.031       0.47       C12O16  Chung05       
   0   5   5   4  -5      57.670343   10431.249931  -1.145178E-06  -1.210552E-06   6.5E-08  -5.709   2.8E-07 24.450       0.23       C12O16  Chung05       
   0   6   5   5  -6      80.735402   10426.532094  -1.414132E-06  -1.259305E-06  -1.5E-07  10.949   3.6E-07 25.457       0.43       C12O16  Chung05       
   0   7   5   6  -7     107.642410   10421.640137  -1.209681E-06  -1.307673E-06   9.8E-08  -8.101   3.0E-07 24.800       0.33       C12O16  Chung05       
   0   8   5   7  -8     138.390338   10416.574207  -1.296102E-06  -1.355660E-06   6.0E-08  -4.595   3.2E-07 24.689       0.19       C12O16  Chung05       
   0   9   5   8  -9     172.978012   10411.334450  -1.255662E-06  -1.403274E-06   1.5E-07 -11.756   3.2E-07 25.485       0.46       C12O16  Chung05       
   0  10   5   9 -10     211.404111   10405.921014  -1.538866E-06  -1.450518E-06  -8.8E-08   5.741   3.8E-07 24.694       0.23       C12O16  Chung05       
   0  11   5  10 -11     253.667164   10400.334044  -1.832674E-06  -1.497400E-06  -3.4E-07  18.294   4.6E-07 25.100       0.73       C12O16  Chung05       
   0  12   5  11 -12     299.765559   10394.573687  -1.844361E-06  -1.543925E-06  -3.0E-07  16.289   4.6E-07 24.941       0.65       C12O16  Chung05       
   0  13   5  12 -13     349.697532   10388.640090  -1.899747E-06  -1.590098E-06  -3.1E-07  16.299   4.8E-07 25.267       0.65       C12O16  Chung05       
   0  14   5  13 -14     403.461176   10382.533399  -2.180343E-06  -1.635924E-06  -5.4E-07  24.969   5.4E-07 24.767       1.01       C12O16  Chung05       
   0  15   5  14 -15     461.054437   10376.253761  -1.673715E-06  -1.681409E-06   7.7E-09  -0.460   4.2E-07 25.094       0.02       C12O16  Chung05       
   0  16   5  15 -16     522.475111   10369.801321  -1.901017E-06  -1.726559E-06  -1.7E-07   9.177   4.8E-07 25.250       0.36       C12O16  Chung05       
   0  17   5  16 -17     587.720853   10363.176226  -2.091106E-06  -1.771377E-06  -3.2E-07  15.290   5.2E-07 24.867       0.61       C12O16  Chung05       
   0  18   5  17 -18     656.789168   10356.378622  -1.651002E-06  -1.815869E-06   1.6E-07  -9.986   4.2E-07 25.439       0.39       C12O16  Chung05       
   0   3   6   2  -3      23.069449   12451.604137   7.287935E-07   7.212169E-07   7.6E-09   1.040   1.2E-08  1.647       0.63       C12O16  Tan17         
   0   6   6   5  -6      80.735402   12437.553692   7.469475E-07   7.450835E-07   1.9E-09   0.250   1.2E-08  1.607       0.16       C12O16  Tan17         
   0   7   6   6  -7     107.642410   12432.451793   7.466217E-07   7.529572E-07  -6.3E-09  -0.849   1.1E-08  1.473       0.58       C12O16  Tan17         
   0   9   6   8  -9     172.978012   12421.621251   7.614985E-07   7.685891E-07  -7.1E-09  -0.931   1.3E-08  1.707       0.55       C12O16  Tan17         
   0  10   6   9 -10     211.404111   12415.892900   7.828626E-07   7.763498E-07   6.5E-09   0.832   1.0E-08  1.277       0.65       C12O16  Tan17         
   0  11   6  10 -11     253.667164   12409.956025   7.832799E-07   7.840752E-07  -8.0E-10  -0.102   1.1E-08  1.404       0.07       C12O16  Tan17         
   0  12   6  11 -12     299.765559   12403.810771   7.885145E-07   7.917664E-07  -3.3E-09  -0.412   1.5E-08  1.902       0.22       C12O16  Tan17         
   0  13   6  12 -13     349.697532   12397.457285   7.952784E-07   7.994247E-07  -4.1E-09  -0.521   1.1E-08  1.383       0.38       C12O16  Tan17         
   0  14   6  13 -14     403.461176   12390.895713   8.125301E-07   8.070511E-07   5.5E-09   0.674   1.1E-08  1.354       0.50       C12O16  Tan17         
   0  17   6  16 -17     587.720853   12369.963941   8.323692E-07   8.297507E-07   2.6E-09   0.315   1.6E-08  1.922       0.16       C12O16  Tan17         
   0  18   6  17 -18     656.789168   12362.571483   8.218948E-07   8.372610E-07  -1.5E-08  -1.870   1.9E-08  2.312       0.81       C12O16  Tan17         
   0   2   6   3   3      11.534937   12474.043188   6.814027E-07   6.722650E-07   9.1E-09   1.341   1.3E-08  1.908       0.70       C12O16  Tan17         
   0   3   6   4   4      23.069449   12477.047373   6.519976E-07   6.639331E-07  -1.2E-08  -1.831   1.8E-08  2.761       0.66       C12O16  Tan17         
   0   4   6   5   5      38.448114   12479.840980   6.676359E-07   6.555481E-07   1.2E-08   1.811   2.3E-08  3.445       0.53       C12O16  Tan17         
   0   5   6   6   6      57.670343   12482.423860   6.542812E-07   6.471086E-07   7.2E-09   1.096   1.1E-08  1.681       0.65       C12O16  Tan17         
   0   7   6   8   8     107.642410   12486.956853   6.274726E-07   6.300602E-07  -2.6E-09  -0.412   9.8E-09  1.562       0.26       C12O16  Tan17         
   0   8   6   9   9     138.390338   12488.906672   6.258880E-07   6.214486E-07   4.4E-09   0.709   1.2E-08  1.917       0.37       C12O16  Tan17         
   0   9   6  10  10     172.978012   12490.645176   6.042367E-07   6.127766E-07  -8.5E-09  -1.413   1.0E-08  1.655       0.85       C12O16  Tan17         
   0  10   6  11  11     211.404111   12492.172219   6.049619E-07   6.040428E-07   9.2E-10   0.152   1.0E-08  1.653       0.09       C12O16  Tan17         
   0  11   6  12  12     253.667164   12493.487653   5.872681E-07   5.952457E-07  -8.0E-09  -1.358   8.4E-09  1.430       0.95       C12O16  Tan17         
   1  15   4  14 -15    2600.124870    6203.104863   7.886742E-04   7.955077E-04  -6.8E-06  -0.866   7.8E-06  0.989       0.88       C12O16  Wojtewicz13   
   1   1   4   0  -1    2147.081117    6267.388171   8.747712E-04   8.588443E-04   1.6E-05   1.821   2.0E-05  2.286       0.80       C12O16  Borkov20      
   1   3   4   2  -3    2166.130520    6259.453699   8.538633E-04   8.491603E-04   4.7E-06   0.551   4.8E-05  5.622       0.10       C12O16  Borkov20      
   1   4   4   3  -4    2181.369161    6255.329548   8.631158E-04   8.443990E-04   1.9E-05   2.169   2.0E-05  2.317       0.94       C12O16  Borkov20      
   1   6   4   5  -6    2223.271385    6246.768153   8.464347E-04   8.350368E-04   1.1E-05   1.347   1.2E-05  1.418       0.95       C12O16  Borkov20      
   1   7   4   6  -7    2249.933353    6242.331201   8.384119E-04   8.304354E-04   8.0E-06   0.951   1.5E-05  1.789       0.53       C12O16  Borkov20      
   1   9   4   8  -9    2314.673858    6233.145524   8.386739E-04   8.213908E-04   1.7E-05   2.061   2.1E-05  2.504       0.82       C12O16  Borkov20      
   1  11   4  10 -11    2394.627892    6223.545127   8.092902E-04   8.125557E-04  -3.3E-06  -0.404   1.8E-05  2.224       0.18       C12O16  Borkov20      
   1  12   4  11 -12    2440.306220    6218.589775   8.098315E-04   8.082162E-04   1.6E-06   0.199   2.1E-05  2.593       0.08       C12O16  Borkov20      
   1  13   4  12 -13    2489.783122    6213.531182   8.157900E-04   8.039285E-04   1.2E-05   1.454   1.2E-05  1.471       0.99       C12O16  Borkov20      
   1  15   4  14 -15    2600.124870    6203.104863   8.045300E-04   7.955077E-04   9.0E-06   1.121   1.2E-05  1.492       0.75       C12O16  Borkov20      
   1  16   4  15 -16    2660.985460    6197.737428   7.995977E-04   7.913742E-04   8.2E-06   1.028   1.3E-05  1.626       0.63       C12O16  Borkov20      
   1  19   4  18 -19    2866.297487    6181.019779   7.895303E-04   7.792795E-04   1.0E-05   1.298   1.4E-05  1.773       0.73       C12O16  Borkov20      
   1  21   4  20 -21    3022.087285    6169.363351   7.651987E-04   7.714696E-04  -6.3E-06  -0.820   1.7E-05  2.222       0.37       C12O16  Borkov20      
   1  25   4  24 -25    3378.953649    6144.828548   8.003815E-04   7.564526E-04   4.4E-05   5.489   1.2E-04 14.993       0.37       C12O16  Borkov20      
   1   0   4   1   1    2143.271089    6274.903224   8.300135E-04   8.687455E-04  -3.9E-05  -4.666   6.4E-05  7.711       0.61       C12O16  Borkov20      
   1   1   4   2   2    2147.081117    6278.503102   8.715563E-04   8.737782E-04  -2.2E-06  -0.255   3.5E-05  4.016       0.06       C12O16  Borkov20      
   1   4   4   5   5    2181.369161    6288.670377   8.928153E-04   8.892081E-04   3.6E-06   0.404   2.3E-05  2.576       0.16       C12O16  Borkov20      
   1   5   4   6   6    2200.416361    6291.848192   9.022312E-04   8.944629E-04   7.8E-06   0.861   3.5E-05  3.879       0.22       C12O16  Borkov20      
   1   7   4   8   8    2249.933353    6297.886029   9.117731E-04   9.051419E-04   6.6E-06   0.727   2.8E-05  3.071       0.24       C12O16  Borkov20      
   1   8   4   9   9    2280.401235    6300.745756   9.173332E-04   9.105666E-04   6.8E-06   0.738   1.7E-05  1.853       0.40       C12O16  Borkov20      
   1  10   4  11  11    2352.749900    6306.146095   9.418192E-04   9.215882E-04   2.0E-05   2.148   2.8E-05  2.973       0.72       C12O16  Borkov20      
   1  11   4  12  12    2394.627892    6308.686412   9.331414E-04   9.271858E-04   6.0E-06   0.638   1.2E-05  1.286       0.50       C12O16  Borkov20      
   1  12   4  13  13    2440.306220    6311.119967   9.363112E-04   9.328417E-04   3.5E-06   0.371   2.4E-05  2.563       0.14       C12O16  Borkov20      
   1  15   4  16  16    2600.124870    6317.778582   9.535475E-04   9.501628E-04   3.4E-06   0.355   2.5E-05  2.622       0.14       C12O16  Borkov20      
   1  17   4  18  18    2725.636113    6321.681152   9.520251E-04   9.620087E-04  -1.0E-05  -1.049   7.5E-05  7.878       0.13       C12O16  Borkov20      
   1   6   5   5  -6    2223.271385    8283.996111  -4.533281E-05  -4.620774E-05   8.7E-07  -1.930   2.3E-06  5.074       0.38       C12O16  Camparque15   
   1  11   5  10 -11    2394.627892    8259.373316  -4.230125E-05  -4.263917E-05   3.4E-07  -0.799   2.1E-06  4.964       0.16       C12O16  Camparque15   
   1   2   5   1  -2    2154.701025    8301.191164  -4.915838E-05  -4.919896E-05   4.1E-08  -0.083   2.5E-06  5.086       0.02       C12O16  Camparque20   
   1   3   5   2  -3    2166.130520    8297.101586  -4.725102E-05  -4.843953E-05   1.2E-06  -2.515   2.4E-06  5.079       0.50       C12O16  Camparque20   
   1   4   5   3  -4    2181.369161    8292.872453  -4.567179E-05  -4.768790E-05   2.0E-06  -4.414   2.3E-06  5.036       0.88       C12O16  Camparque20   
   1   6   5   5  -6    2223.271385    8283.996111  -4.638212E-05  -4.620774E-05  -1.7E-07   0.376   2.3E-06  4.959       0.08       C12O16  Camparque20   
   1   7   5   6  -7    2249.933353    8279.349194  -4.401777E-05  -4.547909E-05   1.5E-06  -3.320   2.2E-06  4.998       0.66       C12O16  Camparque20   
   1   9   5   8  -9    2314.673858    8269.638605  -4.303643E-05  -4.404432E-05   1.0E-06  -2.342   2.2E-06  5.112       0.46       C12O16  Camparque20   
   1  10   5   9 -10    2352.749900    8264.575225  -4.300715E-05  -4.333807E-05   3.3E-07  -0.769   2.2E-06  5.115       0.15       C12O16  Camparque20   
   1  11   5  10 -11    2394.627892    8259.373316  -4.230461E-05  -4.263917E-05   3.3E-07  -0.791   2.1E-06  4.964       0.16       C12O16  Camparque20   
   1  13   5  12 -13    2489.783122    8248.554501  -4.266778E-05  -4.126318E-05  -1.4E-06   3.292   2.1E-06  4.922       0.67       C12O16  Camparque20   
   1  14   5  13 -14    2543.056690    8242.937886  -3.923897E-05  -4.058598E-05   1.3E-06  -3.433   2.0E-06  5.097       0.67       C12O16  Camparque20   
   1  16   5  15 -16    2660.985460    8231.290973  -3.807797E-05  -3.925290E-05   1.2E-06  -3.086   1.9E-06  4.990       0.62       C12O16  Camparque20   
   1  18   5  17 -18    2794.074335    8219.093455  -3.766857E-05  -3.794789E-05   2.8E-07  -0.742   1.9E-06  5.044       0.15       C12O16  Camparque20   
   1   9   5  10  10    2314.673858    8339.327350  -5.945203E-05  -5.894691E-05  -5.1E-07   0.850   3.0E-06  5.046       0.17       C12O16  Camparque20   
   1  11   5  12  12    2394.627892    8343.709731  -6.076415E-05  -6.069112E-05  -7.3E-08   0.120   3.0E-06  4.937       0.02       C12O16  Camparque20   
   1  12   5  13  13    2440.306220    8345.688356  -6.076033E-05  -6.157669E-05   8.2E-07  -1.344   3.0E-06  4.937       0.27       C12O16  Camparque20   
   1  13   5  14  14    2489.783122    8347.525076  -6.356474E-05  -6.247136E-05  -1.1E-06   1.720   3.2E-06  5.034       0.34       C12O16  Camparque20   
   1  14   5  15  15    2543.056690    8349.219743  -6.484051E-05  -6.337522E-05  -1.5E-06   2.260   3.2E-06  4.935       0.46       C12O16  Camparque20   
   1  15   5  16  16    2600.124870    8350.772210  -6.450295E-05  -6.428837E-05  -2.1E-07   0.333   3.2E-06  4.961       0.07       C12O16  Camparque20   
   4  10   5   9 -10    8618.173019    1999.152106   2.380000E-01   2.398890E-01  -1.9E-03  -0.794   3.0E-03  1.261       0.63       C12O16  Weisbach73    
   4  12   5  11 -12    8703.314304    1991.024942   2.380000E-01   2.399271E-01  -1.9E-03  -0.810   3.0E-03  1.261       0.64       C12O16  Weisbach73    
   5   9   6   8  -9   10617.325124    1977.274139   2.610000E-01   2.623841E-01  -1.4E-03  -0.530   3.0E-03  1.149       0.46       C12O16  Weisbach73    
   5  11   6  10 -11   10694.339246    1969.283943   2.590000E-01   2.624350E-01  -3.4E-03  -1.326   2.0E-03  0.772       1.72       C12O16  Weisbach73    
   5  13   6  12 -13   10785.994576    1961.160242   2.590000E-01   2.624929E-01  -3.5E-03  -1.349   2.0E-03  0.772       1.75       C12O16  Weisbach73    
  10  10  11   9 -10   20441.527511    1845.136377   3.440000E-01   3.515858E-01  -7.6E-03  -2.205   5.0E-03  1.453       1.52       C12O16  Weisbach73    
                                                                                                                                  
